Energy-Energy Correlator at Hadron Colliders: Celestial Blocks and Singularities

Energy-energy correlator (EEC) is an event shape observable that characterizes the distribution of energy flux in collision events. We initiate the study of full-range EEC at hadron colliders, generalizing the extensively studied EEC in $e^+e^-$ collision as well as the transverse EEC in hadron collisions. We derive celestial blocks from Lorentz symmetry to perform partial wave decomposition of the EEC at hadron colliders. These celestial blocks are essentially conformal blocks on the 2d celestial sphere, which have additional dependence on the collinear spin of ``light-ray transition matrix'' along the collision axis. In this work, we perform the leading-order (LO) analytic calculation of this observable in pure Yang-Mills theory and use it as an example to illustrate the block decomposition. Numerically, the block expansion demonstrates superior accuracy in the collinear limit compared to conventional power series expansion. Analytically, we observe in this example that the block coefficients exhibit analyticity in both collinear and transverse spin. In addition, we analyze several kinematic limits at LO -- collinear, back-to-back, opposite coplanar and Regge limit. While the first three limits naturally generalize their $e^+e^-$ collision counterparts or transverse EEC and are governed by soft-collinear dynamics, the Regge limit requires complete angular dependence and reveals BFKL physics. Phenomenologically, we propose a realistic experimental setup and briefly discuss how the convolution of parton distribution function modifies the perturbative EEC result. Our work suggests that the full-range EEC at hadron colliders is an elegant observable which probes a broader kinematic space and connects various regimes of different QCD dynamics through a single measurement.

==> anc/EEC_result.m <==
(* ::Package:: *)

EEC$rapidity=(9 g^6 (-6 Cos[\[Phi]]^4+26 Cos[\[Phi]]^3 Cosh[\[CapitalDelta]Y]+7 Cos[\[Phi]]^2 (-6+5 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^2-3 Cos[\[Phi]] (-8+59 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^3+(40+349 Cos[\[Phi]]^2+120 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+(77 Cos[\[Phi]]-472 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^5-2 (175-36 Cos[\[Phi]]^2+72 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^6+12 (Cos[\[Phi]]+60 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^7-8 (-29+84 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^8+24 Cosh[Y]^7 (11 Cos[\[Phi]]-16 Cos[\[Phi]]^3+(-67+24 Cos[\[Phi]]^2+24 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+(74 Cos[\[Phi]]-16 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^2-4 (-1+20 Cos[\[Phi]]^2+8 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+16 Cos[\[Phi]] (-1+4 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^4)+24 Cosh[Y]^6 (-8+11 Cos[\[Phi]]^2-6 Cos[\[Phi]]^4-Cos[\[Phi]] (8+41 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]+(-265+124 Cos[\[Phi]]^2+108 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+(245 Cos[\[Phi]]-124 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^3-8 (-1+33 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+64 Cos[\[Phi]] (-1+4 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^5)+2 Cosh[Y]^5 (3 Cos[\[Phi]] (-41+76 Cos[\[Phi]]^2)+(45+138 Cos[\[Phi]]^2-560 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+(-2334 Cos[\[Phi]]+368 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^2+4 (-1281+839 Cos[\[Phi]]^2+648 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+(3280 Cos[\[Phi]]-4608 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^4-96 (1+32 Cos[\[Phi]]^2+24 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5+1152 Cos[\[Phi]] (-1+4 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^6)+2 Cosh[Y]^4 (27-33 Cos[\[Phi]]^2+60 Cos[\[Phi]]^4+6 Cos[\[Phi]] (-39+113 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]+(870-693 Cos[\[Phi]]^2-1592 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+7 Cos[\[Phi]] (-831+416 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^3+32 (-144+124 Cos[\[Phi]]^2+99 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4-8 Cos[\[Phi]] (-185+924 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^5-192 (2-Cos[\[Phi]]^2+8 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^6+768 Cos[\[Phi]] (-1+4 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^7)+2 Cosh[Y]^3 (3 Cos[\[Phi]] (-2+Cos[\[Phi]]^2)+(108-93 Cos[\[Phi]]^2+256 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+Cos[\[Phi]] (213+344 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^2+(1161-1390 Cos[\[Phi]]^2-2208 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+16 Cos[\[Phi]] (-407+303 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^4+24 (-111+83 Cos[\[Phi]]^2+108 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5+(840 Cos[\[Phi]]-6528 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^6-48 (7-36 Cos[\[Phi]]^2+8 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^7+192 Cos[\[Phi]] (-1+4 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^8)+Cosh[Y]^2 (Cos[\[Phi]]^2 (4+35 Cos[\[Phi]]^2)-Cos[\[Phi]] (38+173 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]+(322+191 Cos[\[Phi]]^2+778 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+(1341 Cos[\[Phi]]-1306 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^3-2 (-197+804 Cos[\[Phi]]^2+1592 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+328 Cos[\[Phi]] (-22+25 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^5+4 (-407-272 Cos[\[Phi]]^2+648 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^6-8 Cos[\[Phi]] (-247+756 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^7+192 (-1+7 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^8)-2 Cosh[Y] (2 Cos[\[Phi]]^3-Cos[\[Phi]]^2 (8+29 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]+2 Cos[\[Phi]] (11+74 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^2-2 (53+138 Cos[\[Phi]]^2+128 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+7 Cos[\[Phi]] (-61+114 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^4+(422+50 Cos[\[Phi]]^2+560 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5+(822 Cos[\[Phi]]-1856 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^6-4 (28-265 Cos[\[Phi]]^2+72 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^7+16 Cos[\[Phi]] (-25+36 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^8)))/(32768 \[Pi]^5 (Cos[\[Phi]]+Cosh[Y]) (-Cos[\[Phi]]+Cosh[\[CapitalDelta]Y])^4 (Cosh[Y]+Cosh[\[CapitalDelta]Y]))-(27 g^6 (Cosh[Y]+Cosh[\[CapitalDelta]Y])^3 (-30 Cos[\[Phi]]+19 Cos[\[Phi]]^3-14 Cos[\[Phi]]^5+(57-18 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+(-36 Cos[\[Phi]]-30 Cos[\[Phi]]^3+44 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]^2-2 (53-54 Cos[\[Phi]]^2+44 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-8 Cos[\[Phi]] (-15-7 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+8 (5-18 Cos[\[Phi]]^2+8 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5+4 Cosh[Y]^4 (-2 (Cos[\[Phi]]-13 Cos[\[Phi]]^3+4 Cos[\[Phi]]^5)+(76-67 Cos[\[Phi]]^2-44 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+Cos[\[Phi]] (-135+80 Cos[\[Phi]]^2+64 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2-4 (3-53 Cos[\[Phi]]^2+12 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-4 Cos[\[Phi]] (-15+44 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+64 Cos[\[Phi]]^2 (-1+2 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^5)+4 Cosh[Y]^3 (17+3 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4+(24 Cos[\[Phi]]-65 Cos[\[Phi]]^3-12 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]+(1-10 Cos[\[Phi]]^2+76 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+4 Cos[\[Phi]] (35+6 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-4 (-6+33 Cos[\[Phi]]^2+28 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+16 Cos[\[Phi]] (-3+8 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^5)+Cosh[Y] (-2 (19+11 Cos[\[Phi]]^2+10 Cos[\[Phi]]^4)+4 (Cos[\[Phi]]+41 Cos[\[Phi]]^3+10 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]+(149+85 Cos[\[Phi]]^2-266 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2-4 Cos[\[Phi]] (70-5 Cos[\[Phi]]^2+12 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+4 (-19+71 Cos[\[Phi]]^2+84 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+(208 Cos[\[Phi]]-384 Cos[\[Phi]]^3) Cosh[\[CapitalDelta]Y]^5)+Cosh[Y]^2 (2 Cos[\[Phi]] (35-69 Cos[\[Phi]]^2+22 Cos[\[Phi]]^4)+(-250+217 Cos[\[Phi]]^2+122 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+(743 Cos[\[Phi]]-266 Cos[\[Phi]]^3-280 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]^2+8 (39-88 Cos[\[Phi]]^2+40 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+4 Cos[\[Phi]] (-115+104 Cos[\[Phi]]^2+64 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4-32 (1-15 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5)) Log[(Cos[\[Phi]]+Cosh[Y])/(Cosh[Y]+Cosh[\[CapitalDelta]Y])])/(16384 \[Pi]^5 (Cos[\[Phi]]+Cosh[Y]) (-Cos[\[Phi]]+Cosh[\[CapitalDelta]Y])^5)-(27 g^6 \[Phi] (Cosh[Y]+Cosh[\[CapitalDelta]Y])^3 (-13+17 Cos[\[Phi]]^2+11 Cos[\[Phi]]^4-14 Cos[\[Phi]]^6+4 Cos[\[Phi]] (-2-7 Cos[\[Phi]]^2+7 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+(81-30 Cos[\[Phi]]^2-70 Cos[\[Phi]]^4+44 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2-2 Cos[\[Phi]] (55-80 Cos[\[Phi]]^2+44 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+(-68+56 Cos[\[Phi]]^2+72 Cos[\[Phi]]^4-32 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4+8 Cos[\[Phi]] (13-22 Cos[\[Phi]]^2+8 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5+4 Cosh[Y]^3 (Cos[\[Phi]] (-24+17 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4)+(39+56 Cos[\[Phi]]^2-59 Cos[\[Phi]]^4-12 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]+Cos[\[Phi]] (-103-48 Cos[\[Phi]]^2+76 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+2 (-22+63 Cos[\[Phi]]^2+8 Cos[\[Phi]]^4+8 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3-4 Cos[\[Phi]] (-26+19 Cos[\[Phi]]^2+28 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+8 (1-14 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5)+Cosh[Y]^2 (78-6 Cos[\[Phi]]^2-118 Cos[\[Phi]]^4+44 Cos[\[Phi]]^6+Cos[\[Phi]] (-329+223 Cos[\[Phi]]^2+122 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]-(193-549 Cos[\[Phi]]^2+126 Cos[\[Phi]]^4+280 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2+4 Cos[\[Phi]] (155-216 Cos[\[Phi]]^2+80 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+4 (25-175 Cos[\[Phi]]^2+72 Cos[\[Phi]]^4+64 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4-16 Cos[\[Phi]] (13-46 Cos[\[Phi]]^2+32 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5)+Cosh[Y] (78 Cos[\[Phi]]-61 Cos[\[Phi]]^3-14 Cos[\[Phi]]^5+(-127-147 Cos[\[Phi]]^2+210 Cos[\[Phi]]^4+40 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]+(274 Cos[\[Phi]]+67 Cos[\[Phi]]^3-266 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]^2+(174-284 Cos[\[Phi]]^2+44 Cos[\[Phi]]^4-48 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3+4 Cos[\[Phi]] (-92+29 Cos[\[Phi]]^2+84 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4-8 (5-50 Cos[\[Phi]]^2+48 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5)+4 Cosh[Y]^4 (-2 (9+3 Cos[\[Phi]]^2-15 Cos[\[Phi]]^4+4 Cos[\[Phi]]^6)+(105 Cos[\[Phi]]-45 Cos[\[Phi]]^3-44 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]+(21-183 Cos[\[Phi]]^2+48 Cos[\[Phi]]^4+64 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2-4 Cos[\[Phi]] (28-59 Cos[\[Phi]]^2+12 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-4 (1-39 Cos[\[Phi]]^2+36 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4+16 (Cos[\[Phi]]-8 Cos[\[Phi]]^3+8 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]^5)) Sin[\[Phi]])/(16384 \[Pi]^5 (-1+Cos[\[Phi]]^2) (Cos[\[Phi]]+Cosh[Y]) (-Cos[\[Phi]]+Cosh[\[CapitalDelta]Y])^5)+(27 g^6 ArcCos[(1+Cos[\[Phi]] Cosh[Y])/(Cos[\[Phi]]+Cosh[Y])] (Cosh[Y]+Cosh[\[CapitalDelta]Y])^3 (-68 Cos[\[Phi]]+74 Cos[\[Phi]]^3-4 Cos[\[Phi]]^5+(110+87 Cos[\[Phi]]^2-193 Cos[\[Phi]]^4-22 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]+2 Cos[\[Phi]] (-94-49 Cos[\[Phi]]^2+160 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2-(207-301 Cos[\[Phi]]^2+24 Cos[\[Phi]]^4+196 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3-4 Cos[\[Phi]] (-108+49 Cos[\[Phi]]^2+18 Cos[\[Phi]]^4+8 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4+4 (19-139 Cos[\[Phi]]^2+46 Cos[\[Phi]]^4+56 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^5-16 Cos[\[Phi]] (5-22 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^6+2 Cosh[Y]^2 (54 Cos[\[Phi]]-50 Cos[\[Phi]]^3+42 Cos[\[Phi]]^5-28 Cos[\[Phi]]^7+(-114-219 Cos[\[Phi]]^2+113 Cos[\[Phi]]^4+58 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]+2 Cos[\[Phi]] (300+183 Cos[\[Phi]]^2-238 Cos[\[Phi]]^4+52 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2+(25-1129 Cos[\[Phi]]^2+106 Cos[\[Phi]]^4-136 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3+(-288 Cos[\[Phi]]+804 Cos[\[Phi]]^3+736 Cos[\[Phi]]^5-64 Cos[\[Phi]]^7) Cosh[\[CapitalDelta]Y]^4+(60+652 Cos[\[Phi]]^2-1296 Cos[\[Phi]]^4-64 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^5+16 Cos[\[Phi]] (-9+2 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^6)+8 Cosh[Y]^4 (2 Cos[\[Phi]] (9+3 Cos[\[Phi]]^2-15 Cos[\[Phi]]^4+4 Cos[\[Phi]]^6)+3 (-6-37 Cos[\[Phi]]^2+25 Cos[\[Phi]]^4+12 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]+(84 Cos[\[Phi]]+138 Cos[\[Phi]]^3-92 Cos[\[Phi]]^5-64 Cos[\[Phi]]^7) Cosh[\[CapitalDelta]Y]^2+(21-71 Cos[\[Phi]]^2-188 Cos[\[Phi]]^4+112 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3+4 Cos[\[Phi]] (-27+20 Cos[\[Phi]]^2+24 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4-4 (1-35 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4+48 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^5+16 (Cos[\[Phi]]-8 Cos[\[Phi]]^3+8 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]^6)+8 Cosh[Y]^3 (18+30 Cos[\[Phi]]^2-47 Cos[\[Phi]]^4+4 Cos[\[Phi]]^6+Cos[\[Phi]] (-186+137 Cos[\[Phi]]^4+4 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]+(18+447 Cos[\[Phi]]^2-104 Cos[\[Phi]]^4-196 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2+Cos[\[Phi]] (74-593 Cos[\[Phi]]^2+156 Cos[\[Phi]]^4+48 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3+2 (-20-123 Cos[\[Phi]]^2+236 Cos[\[Phi]]^4+72 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4+(76 Cos[\[Phi]]+320 Cos[\[Phi]]^3-512 Cos[\[Phi]]^5-64 Cos[\[Phi]]^7) Cosh[\[CapitalDelta]Y]^5+8 (1-12 Cos[\[Phi]]^2+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^6)-2 Cosh[Y] (42+16 Cos[\[Phi]]^2-95 Cos[\[Phi]]^4+30 Cos[\[Phi]]^6+(-252 Cos[\[Phi]]+185 Cos[\[Phi]]^3+142 Cos[\[Phi]]^5-12 Cos[\[Phi]]^7) Cosh[\[CapitalDelta]Y]-(94-339 Cos[\[Phi]]^2+160 Cos[\[Phi]]^4+316 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2+Cos[\[Phi]] (619-758 Cos[\[Phi]]^2+444 Cos[\[Phi]]^4+136 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3+2 (-7-380 Cos[\[Phi]]^2+140 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4-4 Cos[\[Phi]] (51-270 Cos[\[Phi]]^2+124 Cos[\[Phi]]^4+32 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^5+8 (5-44 Cos[\[Phi]]^4+32 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^6)) Sin[\[Phi]] Sinh[Y])/(32768 \[Pi]^5 (-1+Cos[\[Phi]]^2) (Cos[\[Phi]]+Cosh[Y]) (-Cos[\[Phi]]+Cosh[\[CapitalDelta]Y])^5 (-1+Cos[\[Phi]] Cosh[\[CapitalDelta]Y]+Cosh[Y] (-Cos[\[Phi]]+Cosh[\[CapitalDelta]Y])))-(27 g^6 \[CapitalDelta]Y (Cosh[Y]+Cosh[\[CapitalDelta]Y])^3 (-26+21 Cos[\[Phi]]^2+26 Cos[\[Phi]]^4-2 Cos[\[Phi]] (-5+36 Cos[\[Phi]]^2+44 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+(149+28 Cos[\[Phi]]^2+184 Cos[\[Phi]]^4+56 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2-4 Cos[\[Phi]] (91+38 Cos[\[Phi]]^2+12 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-4 (17-130 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4+32 Cos[\[Phi]] (2-9 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5+8 Cosh[Y]^5 (Cos[\[Phi]] (-18-15 Cos[\[Phi]]^2+20 Cos[\[Phi]]^4)-2 (-9-60 Cos[\[Phi]]^2+6 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]+Cos[\[Phi]] (-93-188 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+4 (-3+30 Cos[\[Phi]]^2+48 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3-4 Cos[\[Phi]] (-15+28 Cos[\[Phi]]^2+48 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+64 Cos[\[Phi]]^2 (-1+2 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^5)+2 Cosh[Y]^3 (-18 Cos[\[Phi]]+53 Cos[\[Phi]]^3-74 Cos[\[Phi]]^5+2 (39+18 Cos[\[Phi]]^2+24 Cos[\[Phi]]^4+68 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]-Cos[\[Phi]] (441+250 Cos[\[Phi]]^2+200 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+(56+988 Cos[\[Phi]]^2+448 Cos[\[Phi]]^4-192 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3+4 Cos[\[Phi]] (-35-276 Cos[\[Phi]]^2+80 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4+32 (-1+9 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^5)+8 Cosh[Y]^4 (-18-39 Cos[\[Phi]]^2+25 Cos[\[Phi]]^4+4 Cos[\[Phi]]^6+(186 Cos[\[Phi]]+94 Cos[\[Phi]]^3-76 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]+(-27-477 Cos[\[Phi]]^2-92 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2+4 Cos[\[Phi]] (5+144 Cos[\[Phi]]^2+52 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-8 (-3-5 Cos[\[Phi]]^2+68 Cos[\[Phi]]^4+8 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4+16 Cos[\[Phi]] (-3+4 Cos[\[Phi]]^2+8 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5)+Cosh[Y] (130 Cos[\[Phi]]-23 Cos[\[Phi]]^3-6 Cos[\[Phi]]^5-2 (114+307 Cos[\[Phi]]^2-74 Cos[\[Phi]]^4+12 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]+Cos[\[Phi]] (1045+872 Cos[\[Phi]]^2+68 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2-4 (-18+367 Cos[\[Phi]]^2+310 Cos[\[Phi]]^4+8 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^3+4 Cos[\[Phi]] (-117+434 Cos[\[Phi]]^2+120 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4-64 (-1-2 Cos[\[Phi]]^2+10 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5)-2 Cosh[Y]^2 (-78-111 Cos[\[Phi]]^2+112 Cos[\[Phi]]^4+16 Cos[\[Phi]]^6+(612 Cos[\[Phi]]+170 Cos[\[Phi]]^3-356 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]+(27-1332 Cos[\[Phi]]^2+48 Cos[\[Phi]]^4+104 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^2+8 Cos[\[Phi]] (-50+167 Cos[\[Phi]]^2+72 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-4 (-19-216 Cos[\[Phi]]^2+412 Cos[\[Phi]]^4+64 Cos[\[Phi]]^6) Cosh[\[CapitalDelta]Y]^4+16 Cos[\[Phi]] (-11-6 Cos[\[Phi]]^2+32 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^5)) Sinh[\[CapitalDelta]Y])/(32768 \[Pi]^5 (Cos[\[Phi]]+Cosh[Y]) (-Cos[\[Phi]]+Cosh[\[CapitalDelta]Y])^5 (-1+Cos[\[Phi]] Cosh[\[CapitalDelta]Y]+Cosh[Y] (-Cos[\[Phi]]+Cosh[\[CapitalDelta]Y])))+(27 g^6 (Cosh[Y]+Cosh[\[CapitalDelta]Y])^3 (-34 Cos[\[Phi]]+20 Cos[\[Phi]]^3+8 Cos[\[Phi]]^5+(55+37 Cos[\[Phi]]^2-58 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]-4 Cos[\[Phi]] (14-Cos[\[Phi]]^2+4 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+4 (-19+5 Cos[\[Phi]]^2+28 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-16 Cos[\[Phi]] (-7+8 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^4+4 Cosh[Y]^3 (18+15 Cos[\[Phi]]^2-20 Cos[\[Phi]]^4+Cos[\[Phi]] (-105-8 Cos[\[Phi]]^2+32 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+4 (-3+45 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2-4 Cos[\[Phi]] (-15+44 Cos[\[Phi]]^2+16 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+64 Cos[\[Phi]]^2 (-1+2 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^4)+4 Cosh[Y]^2 (24 Cos[\[Phi]]-5 Cos[\[Phi]]^3-4 Cos[\[Phi]]^5+(-39-76 Cos[\[Phi]]^2+20 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]+4 Cos[\[Phi]] (29+22 Cos[\[Phi]]^2+4 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2-4 (-6+33 Cos[\[Phi]]^2+28 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3+16 Cos[\[Phi]] (-3+8 Cos[\[Phi]]^2) Cosh[\[CapitalDelta]Y]^4)+Cosh[Y] (-42-3 Cos[\[Phi]]^2+50 Cos[\[Phi]]^4+(121 Cos[\[Phi]]-74 Cos[\[Phi]]^3-88 Cos[\[Phi]]^5) Cosh[\[CapitalDelta]Y]+8 (16-13 Cos[\[Phi]]^2+12 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^2+4 Cos[\[Phi]] (-85+16 Cos[\[Phi]]^2+32 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^3-32 (1-11 Cos[\[Phi]]^2+8 Cos[\[Phi]]^4) Cosh[\[CapitalDelta]Y]^4)) Log[(1+(Cosh[Y]+Sinh[Y]) (Cosh[\[CapitalDelta]Y]+Sinh[\[CapitalDelta]Y]))/(Cosh[Y]+Cosh[\[CapitalDelta]Y]+Sinh[Y]+Sinh[\[CapitalDelta]Y])] Sinh[Y] Sinh[\[CapitalDelta]Y])/(16384 \[Pi]^5 (Cos[\[Phi]]+Cosh[Y]) (-Cos[\[Phi]]+Cosh[\[CapitalDelta]Y])^5);


EEC$angle=-(27/(65536 \[Pi]^5)) g^6 ((y3^11 y4 (-1+y4^2)^3 (6+3 z+2 z^2+3 z^3)+y4^4 (-8454+3609 z+8076 z^2+2317 z^3-6478 z^4)+y4^6 (2910-4347 z-800 z^2+3381 z^3-2494 z^4)+y4^10 (-48-9 z-2 z^2-z^3+6 z^4)-18 (156-28 z-156 z^2+39 z^3+22 z^4)+y4^8 (582-237 z-68 z^2+69 z^3+98 z^4)-6 y4^2 (-1431+432 z+1669 z^2-1204 z^3+504 z^4)+y3^9 y4 (-210+1281 z-174 z^2-65 z^3-6 y4^8 (-28+17 z)+3 y4^2 (986-1503 z+174 z^2+65 z^3)+y4^6 (-102-399 z+174 z^2+65 z^3)-3 y4^4 (-86-219 z+174 z^2+65 z^3))+y3^7 y4 (-1482+2655 z-6206 z^2+3951 z^3+y4^10 (6+3 z+2 z^2+3 z^3)+y4^8 (-102-399 z+174 z^2+65 z^3)+24 y4^4 (-212+459 z-588 z^2+391 z^3)-4 y4^6 (-678+1665 z-2170 z^2+993 z^3)+y4^2 (-2190-6615 z+11462 z^2+2857 z^3))-3 y3^5 y4 (-130+279 z-2230 z^2+3107 z^3+y4^10 (6+3 z+2 z^2+3 z^3)+y4^8 (-86-219 z+174 z^2+65 z^3)-8 y4^6 (-212+459 z-588 z^2+391 z^3)+12 y4^4 (-18-111 z-182 z^2+571 z^3)+y4^2 (-1270-1203 z-466 z^2+5389 z^3))+y3^3 (y4^5 (3810+3609 z+1398 z^2-16167 z^3)+3 y4^11 (6+3 z+2 z^2+3 z^3)+3 y4^9 (986-1503 z+174 z^2+65 z^3)-8 y4 (297-1143 z+505 z^2+365 z^3)+y4^7 (-2190-6615 z+11462 z^2+2857 z^3)+6 y4^3 (654-4369 z-1558 z^2+8815 z^3))-y3 (y4^7 (1482-2655 z+6206 z^2-3951 z^3)+y4^11 (6+3 z+2 z^2+3 z^3)+y4^9 (210-1281 z+174 z^2+65 z^3)+8 y4^3 (297-1143 z+505 z^2+365 z^3)+6 y4 (-102+504 z-622 z^2+655 z^3)+y4^5 (-390+837 z-6690 z^2+9321 z^3))-y3^10 (48+9 z+2 z^2+z^3-6 z^4+6 y4^8 (-11+4 z+z^2)+y4^6 (270-81 z-20 z^2-z^3+6 z^4)-3 y4^4 (34-33 z-8 z^2-z^3+6 z^4)+3 y4^2 (206-17 z-4 z^2-z^3+6 z^4))+y3^8 (582-237 z-68 z^2+69 z^3+98 z^4-6 y4^10 (-11+4 z+z^2)+2 y4^8 (234-861 z+464 z^2)+y4^2 (-756+2121 z+4222 z^2-207 z^3-294 z^4)-y4^6 (3606-8811 z+4280 z^2+69 z^3+98 z^4)+y4^4 (942+267 z-796 z^2+207 z^3+294 z^4))-y3^6 (-2910+4347 z+800 z^2-3381 z^3+2494 z^4+y4^2 (5706-6483 z+6500 z^2+15261 z^3-11694 z^4)+y4^10 (270-81 z-20 z^2-z^3+6 z^4)+y4^8 (3606-8811 z+4280 z^2+69 z^3+98 z^4)+8 y4^4 (-633+981 z+621 z^2-715 z^3+274 z^4)-4 y4^6 (3090-6939 z+4132 z^2-1515 z^3+1346 z^4))+y3^4 (-8454+3609 z+8076 z^2+2317 z^3-6478 z^4+3 y4^10 (34-33 z-8 z^2-z^3+6 z^4)-8 y4^6 (-633+981 z+621 z^2-715 z^3+274 z^4)+y4^8 (942+267 z-796 z^2+207 z^3+294 z^4)-12 y4^4 (2810-3207 z-940 z^2-1685 z^3+2942 z^4)+y4^2 (25314-15981 z-13568 z^2+8403 z^3+6798 z^4))+y3^2 (y4^8 (-756+2121 z+4222 z^2-207 z^3-294 z^4)+3 y4^10 (-206+17 z+4 z^2+z^3-6 z^4)-6 (-1431+432 z+1669 z^2-1204 z^3+504 z^4)+18 y4^2 (-1362+551 z+1436 z^2-2057 z^3+1206 z^4)+y4^4 (25314-15981 z-13568 z^2+8403 z^3+6798 z^4)+y4^6 (-5706+6483 z-6500 z^2-15261 z^3+11694 z^4)))/(6 (-1+y3^2)^4 (-1+y4)^4 (1+y4)^4 (-1+z) z^4)+(Sqrt[-y3^2-y4^2+y3 y4 (2-4 z)-4 (-1+z) z] (y3^12 (-13+11 y4-4 y4^2+4 y4^3+y4^4+y4^5)+y3^11 (-31+y4 (178-220 z)+y4^3 (60-72 z)-68 z+y4^5 (2+4 z)+y4^6 (-5+8 z)+y4^4 (-13+28 z)+y4^2 (-95+128 z))+y3^10 (y4 (291+84 z-954 z^2)-4 y4^6 (8-15 z+4 z^2)+3 y4^7 (3-8 z+6 z^2)+y4^5 (5-12 z+34 z^2)-2 (37+32 z+34 z^2)-6 y4^4 (45-116 z+70 z^2)-4 y4^2 (254-627 z+370 z^2)+y4^3 (415-944 z+582 z^2))+y3^9 (y4^2 (-1123+1388 z+3764 z^2-5408 z^3)+y4^7 (94-276 z+264 z^2-72 z^3)+y4^6 (23-132 z+204 z^2-64 z^3)+y4^8 (-5+16 z-18 z^2+8 z^3)-8 y4 (-77+128 z+37 z^2+105 z^3)-2 (42+64 z-141 z^2+148 z^3)-4 y4^5 (-155+534 z-634 z^2+238 z^3)+y4^4 (-1035+3304 z-3400 z^2+1280 z^3)-2 y4^3 (-1743+5978 z-6972 z^2+2588 z^3))+y3^8 (-87+52 z+408 z^2-824 z^3+176 z^4+y4^9 (-5+16 z-18 z^2+8 z^3)+y4^3 (2335-5436 z-3850 z^2+20432 z^3-14936 z^4)+y4^4 (-8131+33724 z-53264 z^2+38600 z^3-10032 z^4)+y4 (513-496 z-3732 z^2+4264 z^3-2520 z^4)+y4^6 (-910+3432 z-4964 z^2+3320 z^3-752 z^4)+y4^7 (-19+116 z-238 z^2+208 z^3-40 z^4)-2 y4^8 (65-212 z+248 z^2-120 z^3+16 z^4)+2 y4^5 (700-2764 z+3919 z^2-2216 z^3+556 z^4)-2 y4^2 (1179-4320 z+3674 z^2+188 z^3+1592 z^4))+y3^7 (-45+60 z+1018 z^2-2224 z^3+888 z^4-64 z^5+3 y4^10 (3-8 z+6 z^2)+y4^9 (94-276 z+264 z^2-72 z^3)+y4^8 (-19+116 z-238 z^2+208 z^3-40 z^4)-4 y4^6 (174-760 z+1255 z^2-896 z^3+72 z^4)+y4^2 (-1305+3688 z+7498 z^2-28160 z^3+18208 z^4-6784 z^5)-16 y4^7 (-63+240 z-356 z^2+258 z^3-100 z^4+12 z^5)-8 y4^3 (-691+3550 z-5800 z^2+2564 z^3+856 z^4+408 z^5)-16 y4^5 (-839+3870 z-7091 z^2+6499 z^3-3112 z^4+568 z^5)+2 y4 (261-942 z-476 z^2+3676 z^3-4480 z^4+896 z^5)-4 y4^4 (678-2040 z+307 z^2+5768 z^3-9324 z^4+4560 z^5))+y4 (-13 y4^11-y4^10 (31+68 z)-2 y4^9 (37+32 z+34 z^2)+24 z^3 (-3+11 z-16 z^2+8 z^3)-2 y4^8 (42+64 z-141 z^2+148 z^3)+24 y4 z^2 (3-29 z+82 z^2-104 z^3+48 z^4)+y4^7 (-87+52 z+408 z^2-824 z^3+176 z^4)+6 y4^2 z^2 (45-264 z+620 z^2-736 z^3+320 z^4)+y4^6 (-45+60 z+1018 z^2-2224 z^3+888 z^4-64 z^5)+12 y4^3 z (3+48 z-246 z^2+532 z^3-608 z^4+256 z^5)+2 y4^4 z (36+495 z-1752 z^2+2300 z^3-1664 z^4+480 z^5)+2 y4^5 (-9+84 z+466 z^2-1604 z^3+1752 z^4-1248 z^5+448 z^6))+y3^6 (y4^11 (-5+8 z)-4 y4^10 (8-15 z+4 z^2)+y4^9 (23-132 z+204 z^2-64 z^3)+y4^8 (-910+3432 z-4964 z^2+3320 z^3-752 z^4)-4 y4^7 (174-760 z+1255 z^2-896 z^3+72 z^4)+y4^3 (1677-6808 z-5908 z^2+53376 z^3-73952 z^4+22656 z^5-4480 z^6)+16 y4^4 (-556+3364 z-7235 z^2+6309 z^3-704 z^4-1612 z^5+40 z^6)-16 y4^6 (991-4733 z+9082 z^2-8850 z^3+4492 z^4-1256 z^5+144 z^6)+2 (-9+84 z+466 z^2-1604 z^3+1752 z^4-1248 z^5+448 z^6)-4 y4^5 (-310+1032 z-567 z^2-1904 z^3+3592 z^4-4464 z^5+2032 z^6)+4 y4^2 (-348+2153 z-2552 z^2-4728 z^3+11328 z^4-9984 z^5+2240 z^6)+y4 (225-684 z-3448 z^2+15872 z^3-18144 z^4+1472 z^5+2368 z^6))-y3^2 (4 y4^12+y4^11 (95-128 z)+4 y4^10 (254-627 z+370 z^2)+y4^9 (1123-1388 z-3764 z^2+5408 z^3)-24 z^2 (3-29 z+82 z^2-104 z^3+48 z^4)+y4^8 (2358-8640 z+7348 z^2+376 z^3+3184 z^4)-6 y4 z^2 (-45+112 z-176 z^2+416 z^3-864 z^4+512 z^5)-24 y4^2 z (9-10 z-292 z^2+1224 z^3-1776 z^4+800 z^5)+y4^7 (1305-3688 z-7498 z^2+28160 z^3-18208 z^4+6784 z^5)+y4^4 (270-2424 z+4028 z^2+20624 z^3-85504 z^4+110528 z^5-42368 z^6)-4 y4^6 (-348+2153 z-2552 z^2-4728 z^3+11328 z^4-9984 z^5+2240 z^6)-2 y4^3 z (72+135 z-2880 z^2+9712 z^3-6400 z^4-11328 z^5+9216 z^6)+y4^5 (405-1692 z-3522 z^2+29440 z^3-50720 z^4+31040 z^5+13120 z^6-11264 z^7))+y3 (11 y4^12+y4^11 (178-220 z)+y4^10 (291+84 z-954 z^2)+24 z^3 (-3+11 z-16 z^2+8 z^3)-8 y4^9 (-77+128 z+37 z^2+105 z^3)+y4^8 (513-496 z-3732 z^2+4264 z^3-2520 z^4)+48 y4 z^2 (-3+11 z-28 z^2+52 z^3-64 z^4+32 z^5)+6 y4^2 z^2 (-45+112 z-176 z^2+416 z^3-864 z^4+512 z^5)+2 y4^7 (261-942 z-476 z^2+3676 z^3-4480 z^4+896 z^5)+24 y4^3 z (-6-19 z+251 z^2-720 z^3+1040 z^4-960 z^5+384 z^6)+4 y4^4 z (-54-315 z+2656 z^2-4812 z^3+3072 z^4-1648 z^5+768 z^6)+y4^6 (225-684 z-3448 z^2+15872 z^3-18144 z^4+1472 z^5+2368 z^6)+4 y4^5 (27-246 z-98 z^2+3934 z^3-8400 z^4+6384 z^5-2944 z^6+896 z^7))+y3^5 (y4^12+y4^11 (2+4 z)+y4^10 (5-12 z+34 z^2)-4 y4^9 (-155+534 z-634 z^2+238 z^3)+2 y4^8 (700-2764 z+3919 z^2-2216 z^3+556 z^4)+2 z (36+495 z-1752 z^2+2300 z^3-1664 z^4+480 z^5)-16 y4^7 (-839+3870 z-7091 z^2+6499 z^3-3112 z^4+568 z^5)-4 y4^6 (-310+1032 z-567 z^2-1904 z^3+3592 z^4-4464 z^5+2032 z^6)+32 y4^5 (324-2061 z+4817 z^2-5032 z^3+1662 z^4+1366 z^5-1408 z^6+176 z^7)+4 y4 (27-246 z-98 z^2+3934 z^3-8400 z^4+6384 z^5-2944 z^6+896 z^7)+2 y4^3 (1131-9162 z+18536 z^2+5176 z^3-59904 z^4+69504 z^5-43776 z^6+10752 z^7)+y4^4 (-801+3744 z+1860 z^2-30912 z^3+50864 z^4-23936 z^5-29888 z^6+11264 z^7)+y4^2 (-405+1692 z+3522 z^2-29440 z^3+50720 z^4-31040 z^5-13120 z^6+11264 z^7))+y3^4 (y4^12+y4^11 (-13+28 z)-6 y4^10 (45-116 z+70 z^2)+y4^9 (-1035+3304 z-3400 z^2+1280 z^3)+y4^8 (-8131+33724 z-53264 z^2+38600 z^3-10032 z^4)+12 z (3+48 z-246 z^2+532 z^3-608 z^4+256 z^5)-4 y4^7 (678-2040 z+307 z^2+5768 z^3-9324 z^4+4560 z^5)+16 y4^6 (-556+3364 z-7235 z^2+6309 z^3-704 z^4-1612 z^5+40 z^6)+4 y4 z (-54-315 z+2656 z^2-4812 z^3+3072 z^4-1648 z^5+768 z^6)+2 y4^2 (-135+1212 z-2014 z^2-10312 z^3+42752 z^4-55264 z^5+21184 z^6)+2 y4^4 (-1305+11544 z-26320 z^2+1152 z^3+67488 z^4-95104 z^5+32768 z^6)+y4^5 (-801+3744 z+1860 z^2-30912 z^3+50864 z^4-23936 z^5-29888 z^6+11264 z^7)+y4^3 (225-1068 z-1092 z^2+16992 z^3-42544 z^4+44224 z^5-46464 z^6+18432 z^7))+y3^3 (4 y4^12+y4^11 (60-72 z)+y4^10 (415-944 z+582 z^2)-2 y4^9 (-1743+5978 z-6972 z^2+2588 z^3)+y4^8 (2335-5436 z-3850 z^2+20432 z^3-14936 z^4)+6 z^2 (45-264 z+620 z^2-736 z^3+320 z^4)-8 y4^7 (-691+3550 z-5800 z^2+2564 z^3+856 z^4+408 z^5)+y4^6 (1677-6808 z-5908 z^2+53376 z^3-73952 z^4+22656 z^5-4480 z^6)+24 y4 z (-6-19 z+251 z^2-720 z^3+1040 z^4-960 z^5+384 z^6)+2 y4^2 z (72+135 z-2880 z^2+9712 z^3-6400 z^4-11328 z^5+9216 z^6)+8 y4^3 (45-402 z+872 z^2+2636 z^3-13464 z^4+23240 z^5-20736 z^6+6912 z^7)+2 y4^5 (1131-9162 z+18536 z^2+5176 z^3-59904 z^4+69504 z^5-43776 z^6+10752 z^7)+y4^4 (225-1068 z-1092 z^2+16992 z^3-42544 z^4+44224 z^5-46464 z^6+18432 z^7))) ArcCos[(2-y3-y4-2 z)/(2 Sqrt[(1-y3) (1-y4) (1-z)])])/(2 (-1+y3) (1+y3)^5 (-1+y4) (1+y4)^5 (-1+z) z^5 (y3^4+y4^4+4 y4^2 (-1+z) z+4 y3^3 y4 (-1+2 z)+4 y3 y4 (-1+2 z) (y4^2+2 (-1+z) z)+2 y3^2 (2 (-1+z) z+y4^2 (3-8 z+8 z^2))))-(Sqrt[-y3^2-y4^2+y3 y4 (2-4 z)-4 (-1+z) z] (y3^12 (13+11 y4+4 y4^2+4 y4^3-y4^4+y4^5)+y3^11 (-31-68 z-2 y4^5 (1+2 z)+12 y4^3 (-5+6 z)+y4^6 (-5+8 z)+y4^4 (-13+28 z)+2 y4 (-89+110 z)+y4^2 (-95+128 z))+y3^10 (74+64 z+68 z^2+y4 (291+84 z-954 z^2)+4 y4^6 (8-15 z+4 z^2)+3 y4^7 (3-8 z+6 z^2)+y4^5 (5-12 z+34 z^2)+6 y4^4 (45-116 z+70 z^2)+4 y4^2 (254-627 z+370 z^2)+y4^3 (415-944 z+582 z^2))+y3^9 (y4^2 (-1123+1388 z+3764 z^2-5408 z^3)+y4^6 (23-132 z+204 z^2-64 z^3)+y4^8 (-5+16 z-18 z^2+8 z^3)+y4^7 (-94+276 z-264 z^2+72 z^3)+8 y4 (-77+128 z+37 z^2+105 z^3)-2 (42+64 z-141 z^2+148 z^3)+4 y4^5 (-155+534 z-634 z^2+238 z^3)+y4^4 (-1035+3304 z-3400 z^2+1280 z^3)+2 y4^3 (-1743+5978 z-6972 z^2+2588 z^3))+y3^8 (87-52 z-408 z^2+824 z^3-176 z^4+y4^9 (-5+16 z-18 z^2+8 z^3)+y4^3 (2335-5436 z-3850 z^2+20432 z^3-14936 z^4)+y4 (513-496 z-3732 z^2+4264 z^3-2520 z^4)+y4^7 (-19+116 z-238 z^2+208 z^3-40 z^4)+2 y4^8 (65-212 z+248 z^2-120 z^3+16 z^4)+2 y4^5 (700-2764 z+3919 z^2-2216 z^3+556 z^4)+y4^6 (910-3432 z+4964 z^2-3320 z^3+752 z^4)+y4^2 (2358-8640 z+7348 z^2+376 z^3+3184 z^4)+y4^4 (8131-33724 z+53264 z^2-38600 z^3+10032 z^4))+y3^7 (-45+60 z+1018 z^2-2224 z^3+888 z^4-64 z^5+3 y4^10 (3-8 z+6 z^2)+y4^9 (-94+276 z-264 z^2+72 z^3)+y4^8 (-19+116 z-238 z^2+208 z^3-40 z^4)-4 y4^6 (174-760 z+1255 z^2-896 z^3+72 z^4)+y4^2 (-1305+3688 z+7498 z^2-28160 z^3+18208 z^4-6784 z^5)+16 y4^7 (-63+240 z-356 z^2+258 z^3-100 z^4+12 z^5)+8 y4^3 (-691+3550 z-5800 z^2+2564 z^3+856 z^4+408 z^5)+16 y4^5 (-839+3870 z-7091 z^2+6499 z^3-3112 z^4+568 z^5)-2 y4 (261-942 z-476 z^2+3676 z^3-4480 z^4+896 z^5)-4 y4^4 (678-2040 z+307 z^2+5768 z^3-9324 z^4+4560 z^5))+y4 (13 y4^11-y4^10 (31+68 z)+y4^9 (74+64 z+68 z^2)+24 z^3 (-3+11 z-16 z^2+8 z^3)-2 y4^8 (42+64 z-141 z^2+148 z^3)+y4^7 (87-52 z-408 z^2+824 z^3-176 z^4)-24 y4 z^2 (3-29 z+82 z^2-104 z^3+48 z^4)+6 y4^2 z^2 (45-264 z+620 z^2-736 z^3+320 z^4)+y4^6 (-45+60 z+1018 z^2-2224 z^3+888 z^4-64 z^5)-12 y4^3 z (3+48 z-246 z^2+532 z^3-608 z^4+256 z^5)+2 y4^4 z (36+495 z-1752 z^2+2300 z^3-1664 z^4+480 z^5)-2 y4^5 (-9+84 z+466 z^2-1604 z^3+1752 z^4-1248 z^5+448 z^6))+y3^6 (y4^11 (-5+8 z)+4 y4^10 (8-15 z+4 z^2)+y4^9 (23-132 z+204 z^2-64 z^3)-4 y4^7 (174-760 z+1255 z^2-896 z^3+72 z^4)+y4^8 (910-3432 z+4964 z^2-3320 z^3+752 z^4)+y4^3 (1677-6808 z-5908 z^2+53376 z^3-73952 z^4+22656 z^5-4480 z^6)-16 y4^4 (-556+3364 z-7235 z^2+6309 z^3-704 z^4-1612 z^5+40 z^6)+16 y4^6 (991-4733 z+9082 z^2-8850 z^3+4492 z^4-1256 z^5+144 z^6)-2 (-9+84 z+466 z^2-1604 z^3+1752 z^4-1248 z^5+448 z^6)-4 y4^5 (-310+1032 z-567 z^2-1904 z^3+3592 z^4-4464 z^5+2032 z^6)-4 y4^2 (-348+2153 z-2552 z^2-4728 z^3+11328 z^4-9984 z^5+2240 z^6)+y4 (225-684 z-3448 z^2+15872 z^3-18144 z^4+1472 z^5+2368 z^6))-y3^4 (y4^12+y4^11 (13-28 z)-6 y4^10 (45-116 z+70 z^2)+y4^9 (1035-3304 z+3400 z^2-1280 z^3)+y4^8 (-8131+33724 z-53264 z^2+38600 z^3-10032 z^4)+12 z (3+48 z-246 z^2+532 z^3-608 z^4+256 z^5)+4 y4^7 (678-2040 z+307 z^2+5768 z^3-9324 z^4+4560 z^5)+16 y4^6 (-556+3364 z-7235 z^2+6309 z^3-704 z^4-1612 z^5+40 z^6)-4 y4 z (-54-315 z+2656 z^2-4812 z^3+3072 z^4-1648 z^5+768 z^6)+2 y4^2 (-135+1212 z-2014 z^2-10312 z^3+42752 z^4-55264 z^5+21184 z^6)+2 y4^4 (-1305+11544 z-26320 z^2+1152 z^3+67488 z^4-95104 z^5+32768 z^6)+y4^3 (-225+1068 z+1092 z^2-16992 z^3+42544 z^4-44224 z^5+46464 z^6-18432 z^7)+y4^5 (801-3744 z-1860 z^2+30912 z^3-50864 z^4+23936 z^5+29888 z^6-11264 z^7))+y3 (11 y4^12+2 y4^11 (-89+110 z)+y4^10 (291+84 z-954 z^2)+24 z^3 (-3+11 z-16 z^2+8 z^3)+8 y4^9 (-77+128 z+37 z^2+105 z^3)+y4^8 (513-496 z-3732 z^2+4264 z^3-2520 z^4)-48 y4 z^2 (-3+11 z-28 z^2+52 z^3-64 z^4+32 z^5)+6 y4^2 z^2 (-45+112 z-176 z^2+416 z^3-864 z^4+512 z^5)-2 y4^7 (261-942 z-476 z^2+3676 z^3-4480 z^4+896 z^5)-24 y4^3 z (-6-19 z+251 z^2-720 z^3+1040 z^4-960 z^5+384 z^6)+4 y4^4 z (-54-315 z+2656 z^2-4812 z^3+3072 z^4-1648 z^5+768 z^6)+y4^6 (225-684 z-3448 z^2+15872 z^3-18144 z^4+1472 z^5+2368 z^6)-4 y4^5 (27-246 z-98 z^2+3934 z^3-8400 z^4+6384 z^5-2944 z^6+896 z^7))+y3^5 (y4^12-2 y4^11 (1+2 z)+y4^10 (5-12 z+34 z^2)+4 y4^9 (-155+534 z-634 z^2+238 z^3)+2 y4^8 (700-2764 z+3919 z^2-2216 z^3+556 z^4)+2 z (36+495 z-1752 z^2+2300 z^3-1664 z^4+480 z^5)+16 y4^7 (-839+3870 z-7091 z^2+6499 z^3-3112 z^4+568 z^5)-4 y4^6 (-310+1032 z-567 z^2-1904 z^3+3592 z^4-4464 z^5+2032 z^6)-32 y4^5 (324-2061 z+4817 z^2-5032 z^3+1662 z^4+1366 z^5-1408 z^6+176 z^7)-4 y4 (27-246 z-98 z^2+3934 z^3-8400 z^4+6384 z^5-2944 z^6+896 z^7)-2 y4^3 (1131-9162 z+18536 z^2+5176 z^3-59904 z^4+69504 z^5-43776 z^6+10752 z^7)+y4^4 (-801+3744 z+1860 z^2-30912 z^3+50864 z^4-23936 z^5-29888 z^6+11264 z^7)+y4^2 (-405+1692 z+3522 z^2-29440 z^3+50720 z^4-31040 z^5-13120 z^6+11264 z^7))+y3^2 (4 y4^12+y4^11 (-95+128 z)+4 y4^10 (254-627 z+370 z^2)+y4^9 (-1123+1388 z+3764 z^2-5408 z^3)-24 z^2 (3-29 z+82 z^2-104 z^3+48 z^4)+y4^8 (2358-8640 z+7348 z^2+376 z^3+3184 z^4)+y4^7 (-1305+3688 z+7498 z^2-28160 z^3+18208 z^4-6784 z^5)+6 y4 z^2 (-45+112 z-176 z^2+416 z^3-864 z^4+512 z^5)-24 y4^2 z (9-10 z-292 z^2+1224 z^3-1776 z^4+800 z^5)+y4^4 (270-2424 z+4028 z^2+20624 z^3-85504 z^4+110528 z^5-42368 z^6)-4 y4^6 (-348+2153 z-2552 z^2-4728 z^3+11328 z^4-9984 z^5+2240 z^6)+2 y4^3 z (72+135 z-2880 z^2+9712 z^3-6400 z^4-11328 z^5+9216 z^6)+y4^5 (-405+1692 z+3522 z^2-29440 z^3+50720 z^4-31040 z^5-13120 z^6+11264 z^7))+y3^3 (4 y4^12+12 y4^11 (-5+6 z)+y4^10 (415-944 z+582 z^2)+2 y4^9 (-1743+5978 z-6972 z^2+2588 z^3)+y4^8 (2335-5436 z-3850 z^2+20432 z^3-14936 z^4)+6 z^2 (45-264 z+620 z^2-736 z^3+320 z^4)+8 y4^7 (-691+3550 z-5800 z^2+2564 z^3+856 z^4+408 z^5)+y4^6 (1677-6808 z-5908 z^2+53376 z^3-73952 z^4+22656 z^5-4480 z^6)-24 y4 z (-6-19 z+251 z^2-720 z^3+1040 z^4-960 z^5+384 z^6)+2 y4^2 z (72+135 z-2880 z^2+9712 z^3-6400 z^4-11328 z^5+9216 z^6)-8 y4^3 (45-402 z+872 z^2+2636 z^3-13464 z^4+23240 z^5-20736 z^6+6912 z^7)-2 y4^5 (1131-9162 z+18536 z^2+5176 z^3-59904 z^4+69504 z^5-43776 z^6+10752 z^7)+y4^4 (225-1068 z-1092 z^2+16992 z^3-42544 z^4+44224 z^5-46464 z^6+18432 z^7))) ArcCos[(2+y3+y4-2 z)/(2 Sqrt[(1+y3) (1+y4) (1-z)])])/(2 (-1+y3)^5 (1+y3) (-1+y4)^5 (1+y4) (-1+z) z^5 (y3^4+y4^4+4 y4^2 (-1+z) z+4 y3^3 y4 (-1+2 z)+4 y3 y4 (-1+2 z) (y4^2+2 (-1+z) z)+2 y3^2 (2 (-1+z) z+y4^2 (3-8 z+8 z^2))))+((y3-y4) (-13 y4^10+y3^10 (-13+11 y4-4 y4^2+4 y4^3+y4^4+y4^5)-y4^9 (31+68 z)-2 y4^8 (37+45 z+21 z^2)+12 z^2 (3-11 z+16 z^2-8 z^3)-48 y4 z^2 (-3+11 z-16 z^2+8 z^3)-2 y4^7 (42+95 z-104 z^2+80 z^3)-6 y4^2 z^2 (-71+258 z-344 z^2+160 z^3)-6 y4^3 z (3-116 z+328 z^2-288 z^3+64 z^4)+y4^6 (-87-96 z+350 z^2-676 z^3+208 z^4)-2 y4^4 (9+3 z-383 z^2+1126 z^3-944 z^4+240 z^5)+y4^5 (-45-108 z+744 z^2-1440 z^3+320 z^4+256 z^5)+y3^9 (-31+y4^3 (52-64 z)-68 z+2 y4^5 (2+z)+5 y4^4 (-1+4 z)+y4^6 (-3+6 z)-2 y4 (-76+97 z)+y4^2 (-73+106 z))+y3^8 (y4^5 (-9+40 z)+y4^2 (-699+1808 z-1110 z^2)+y4 (229+32 z-840 z^2)+y4^6 (-25+56 z-18 z^2)+y4^7 (2-6 z+8 z^2)-2 (37+45 z+21 z^2)-2 y4^4 (81-233 z+151 z^2)+y4^3 (258-578 z+384 z^2))+2 y3^7 (-42-95 z+104 z^2-80 z^3+y4^8 (1-3 z+4 z^2)+y4^2 (-317+458 z+1136 z^2-2016 z^3)+y4^3 (968-3322 z+4072 z^2-1590 z^3)+y4^5 (122-404 z+540 z^2-230 z^3)+y4^6 (5-30 z+72 z^2-24 z^3)+y4^7 (20-58 z+64 z^2-18 z^3)-2 y4 (-117+188 z+210 z^2+105 z^3)+y4^4 (-223+758 z-772 z^2+328 z^3))+y3^6 (-87-96 z+350 z^2-676 z^3+208 z^4+y4^9 (-3+6 z)+y4^8 (-25+56 z-18 z^2)-2 y4^7 (-5+30 z-72 z^2+24 z^3)+y4 (345-250 z-3184 z^2+1888 z^3-896 z^4)-4 y4^6 (65-203 z+222 z^2-163 z^3+56 z^4)+2 y4^5 (125-522 z+856 z^2-376 z^3+96 z^4)-4 y4^2 (337-1223 z+782 z^2+1103 z^3+272 z^4)-4 y4^4 (890-3608 z+5591 z^2-4309 z^3+1260 z^4)-2 y4^3 (-419+926 z+712 z^2-4576 z^3+4512 z^4))+y3^5 (-45+y4^10-108 z+744 z^2-1440 z^3+320 z^4+256 z^5+2 y4^9 (2+z)+y4^8 (-9+40 z)-4 y4^7 (-61+202 z-270 z^2+115 z^3)+2 y4^6 (125-522 z+856 z^2-376 z^3+96 z^4)+4 y4^3 (591-2824 z+4126 z^2-281 z^3-4512 z^4+464 z^5)-4 y4^5 (-1092+4701 z-7948 z^2+6349 z^3-2912 z^4+664 z^5)+y4^2 (-531+1420 z+3584 z^2-14528 z^3+1856 z^4+896 z^5)+2 y4 (174-483 z-976 z^2+2226 z^3-3072 z^4+1168 z^5)-2 y4^4 (201-486 z-84 z^2+600 z^3-2272 z^4+3392 z^5))+y3 (11 y4^10-2 y4^9 (-76+97 z)+y4^8 (229+32 z-840 z^2)-48 z^2 (-3+11 z-16 z^2+8 z^3)-4 y4^7 (-117+188 z+210 z^2+105 z^3)+y4^6 (345-250 z-3184 z^2+1888 z^3-896 z^4)-12 y4 z^2 (-12-25 z+160 z^2-248 z^3+128 z^4)+6 y4^2 z (3+32 z+120 z^2-448 z^3+320 z^4)+2 y4^5 (174-483 z-976 z^2+2226 z^3-3072 z^4+1168 z^5)-4 y4^3 (-18+66 z+122 z^2-1477 z^3+3168 z^4-2128 z^5+384 z^6)+y4^4 (135-120 z-2264 z^2+5600 z^3-6656 z^4+1024 z^5+1024 z^6))+2 y3^3 (2 y4^10+y4^9 (26-32 z)+y4^8 (129-289 z+192 z^2)+y4^7 (968-3322 z+4072 z^2-1590 z^3)+y4^6 (419-926 z-712 z^2+4576 z^3-4512 z^4)-3 z (3-116 z+328 z^2-288 z^3+64 z^4)+2 y4^5 (591-2824 z+4126 z^2-281 z^3-4512 z^4+464 z^5)+y4^3 (348-2322 z+2480 z^2+7390 z^3-25344 z^4+15808 z^5-1792 z^6)-2 y4 (-18+66 z+122 z^2-1477 z^3+3168 z^4-2128 z^5+384 z^6)+y4^2 (-45+114 z+528 z^2-2344 z^3+928 z^4-896 z^5+512 z^6)+y4^4 (135-490 z-1028 z^2+5664 z^3-12384 z^4-1472 z^5+3072 z^6))+y3^4 (y4^10+5 y4^9 (-1+4 z)-2 y4^8 (81-233 z+151 z^2)+2 y4^7 (-223+758 z-772 z^2+328 z^3)-4 y4^6 (890-3608 z+5591 z^2-4309 z^3+1260 z^4)-2 (9+3 z-383 z^2+1126 z^3-944 z^4+240 z^5)-2 y4^5 (201-486 z-84 z^2+600 z^3-2272 z^4+3392 z^5)+y4 (135-120 z-2264 z^2+5600 z^3-6656 z^4+1024 z^5+1024 z^6)+4 y4^4 (-705+3623 z-6556 z^2+4535 z^3+608 z^4-5912 z^5+1408 z^6)+2 y4^3 (135-490 z-1028 z^2+5664 z^3-12384 z^4-1472 z^5+3072 z^6)+y4^2 (-609+3384 z-2372 z^2-14180 z^3+17360 z^4-14272 z^5+5632 z^6))+y3^2 (-4 y4^10+y4^9 (-73+106 z)+y4^8 (-699+1808 z-1110 z^2)+y4^7 (-634+916 z+2272 z^2-4032 z^3)+6 z^2 (71-258 z+344 z^2-160 z^3)-4 y4^6 (337-1223 z+782 z^2+1103 z^3+272 z^4)+6 y4 z (3+32 z+120 z^2-448 z^3+320 z^4)+y4^5 (-531+1420 z+3584 z^2-14528 z^3+1856 z^4+896 z^5)+2 y4^3 (-45+114 z+528 z^2-2344 z^3+928 z^4-896 z^5+512 z^6)+4 y4^2 (-27+135 z+186 z^2-1749 z^3+3992 z^4-4640 z^5+1920 z^6)+y4^4 (-609+3384 z-2372 z^2-14180 z^3+17360 z^4-14272 z^5+5632 z^6))) Log[(1-y4)/(1-y3)])/(4 (-1+y3) (1+y3)^5 (-1+y4) (1+y4)^5 (-1+z) z^5 (y3^2+y4^2+2 y3 y4 (-1+2 z)))+((y3-y4) (13 y4^10+y3^10 (13+11 y4+4 y4^2+4 y4^3-y4^4+y4^5)-y4^9 (31+68 z)+y4^8 (74+90 z+42 z^2)+12 z^2 (-3+11 z-16 z^2+8 z^3)-48 y4 z^2 (-3+11 z-16 z^2+8 z^3)-2 y4^7 (42+95 z-104 z^2+80 z^3)+6 y4^2 z^2 (-71+258 z-344 z^2+160 z^3)+y4^6 (87+96 z-350 z^2+676 z^3-208 z^4)-6 y4^3 z (3-116 z+328 z^2-288 z^3+64 z^4)+2 y4^4 (9+3 z-383 z^2+1126 z^3-944 z^4+240 z^5)+y4^5 (-45-108 z+744 z^2-1440 z^3+320 z^4+256 z^5)+y3^9 (-31-68 z-2 y4^5 (2+z)+5 y4^4 (-1+4 z)+y4^6 (-3+6 z)+y4^3 (-52+64 z)+2 y4 (-76+97 z)+y4^2 (-73+106 z))+y3^8 (74+90 z+42 z^2+y4^5 (-9+40 z)+y4 (229+32 z-840 z^2)+y4^7 (2-6 z+8 z^2)+y4^6 (25-56 z+18 z^2)+2 y4^4 (81-233 z+151 z^2)+y4^3 (258-578 z+384 z^2)+y4^2 (699-1808 z+1110 z^2))+2 y3^7 (-42-95 z+104 z^2-80 z^3+y4^8 (1-3 z+4 z^2)+y4^2 (-317+458 z+1136 z^2-2016 z^3)+y4^6 (5-30 z+72 z^2-24 z^3)+2 y4^7 (-10+29 z-32 z^2+9 z^3)+2 y4^5 (-61+202 z-270 z^2+115 z^3)+y4 (-234+376 z+420 z^2+210 z^3)+y4^4 (-223+758 z-772 z^2+328 z^3)+2 y4^3 (-484+1661 z-2036 z^2+795 z^3))+y3^6 (87+96 z-350 z^2+676 z^3-208 z^4+y4^9 (-3+6 z)+y4^8 (25-56 z+18 z^2)-2 y4^7 (-5+30 z-72 z^2+24 z^3)+y4 (345-250 z-3184 z^2+1888 z^3-896 z^4)+4 y4^6 (65-203 z+222 z^2-163 z^3+56 z^4)+2 y4^5 (125-522 z+856 z^2-376 z^3+96 z^4)+4 y4^2 (337-1223 z+782 z^2+1103 z^3+272 z^4)+4 y4^4 (890-3608 z+5591 z^2-4309 z^3+1260 z^4)-2 y4^3 (-419+926 z+712 z^2-4576 z^3+4512 z^4))+y3^5 (-45+y4^10-108 z+744 z^2-1440 z^3+320 z^4+256 z^5-2 y4^9 (2+z)+y4^8 (-9+40 z)+4 y4^7 (-61+202 z-270 z^2+115 z^3)+2 y4^6 (125-522 z+856 z^2-376 z^3+96 z^4)+y4 (-348+966 z+1952 z^2-4452 z^3+6144 z^4-2336 z^5)-4 y4^3 (591-2824 z+4126 z^2-281 z^3-4512 z^4+464 z^5)+4 y4^5 (-1092+4701 z-7948 z^2+6349 z^3-2912 z^4+664 z^5)+y4^2 (-531+1420 z+3584 z^2-14528 z^3+1856 z^4+896 z^5)-2 y4^4 (201-486 z-84 z^2+600 z^3-2272 z^4+3392 z^5))+y3 (11 y4^10+2 y4^9 (-76+97 z)+y4^8 (229+32 z-840 z^2)-48 z^2 (-3+11 z-16 z^2+8 z^3)+y4^7 (-468+752 z+840 z^2+420 z^3)+y4^6 (345-250 z-3184 z^2+1888 z^3-896 z^4)+12 y4 z^2 (-12-25 z+160 z^2-248 z^3+128 z^4)+6 y4^2 z (3+32 z+120 z^2-448 z^3+320 z^4)+y4^5 (-348+966 z+1952 z^2-4452 z^3+6144 z^4-2336 z^5)+4 y4^3 (-18+66 z+122 z^2-1477 z^3+3168 z^4-2128 z^5+384 z^6)+y4^4 (135-120 z-2264 z^2+5600 z^3-6656 z^4+1024 z^5+1024 z^6))+y3^2 (4 y4^10+y4^9 (-73+106 z)+y4^8 (699-1808 z+1110 z^2)+y4^7 (-634+916 z+2272 z^2-4032 z^3)+6 z^2 (-71+258 z-344 z^2+160 z^3)+4 y4^6 (337-1223 z+782 z^2+1103 z^3+272 z^4)+6 y4 z (3+32 z+120 z^2-448 z^3+320 z^4)+y4^5 (-531+1420 z+3584 z^2-14528 z^3+1856 z^4+896 z^5)+y4^4 (609-3384 z+2372 z^2+14180 z^3-17360 z^4+14272 z^5-5632 z^6)+2 y4^3 (-45+114 z+528 z^2-2344 z^3+928 z^4-896 z^5+512 z^6)-4 y4^2 (-27+135 z+186 z^2-1749 z^3+3992 z^4-4640 z^5+1920 z^6))+y3^4 (-y4^10+5 y4^9 (-1+4 z)+2 y4^8 (81-233 z+151 z^2)+2 y4^7 (-223+758 z-772 z^2+328 z^3)+4 y4^6 (890-3608 z+5591 z^2-4309 z^3+1260 z^4)+2 (9+3 z-383 z^2+1126 z^3-944 z^4+240 z^5)-2 y4^5 (201-486 z-84 z^2+600 z^3-2272 z^4+3392 z^5)+y4^2 (609-3384 z+2372 z^2+14180 z^3-17360 z^4+14272 z^5-5632 z^6)+y4 (135-120 z-2264 z^2+5600 z^3-6656 z^4+1024 z^5+1024 z^6)-4 y4^4 (-705+3623 z-6556 z^2+4535 z^3+608 z^4-5912 z^5+1408 z^6)+2 y4^3 (135-490 z-1028 z^2+5664 z^3-12384 z^4-1472 z^5+3072 z^6))+2 y3^3 (2 y4^10+y4^9 (-26+32 z)+y4^8 (129-289 z+192 z^2)+2 y4^7 (-484+1661 z-2036 z^2+795 z^3)+y4^6 (419-926 z-712 z^2+4576 z^3-4512 z^4)-3 z (3-116 z+328 z^2-288 z^3+64 z^4)+y4^5 (-1182+5648 z-8252 z^2+562 z^3+9024 z^4-928 z^5)+2 y4 (-18+66 z+122 z^2-1477 z^3+3168 z^4-2128 z^5+384 z^6)+y4^2 (-45+114 z+528 z^2-2344 z^3+928 z^4-896 z^5+512 z^6)+2 y4^3 (-174+1161 z-1240 z^2-3695 z^3+12672 z^4-7904 z^5+896 z^6)+y4^4 (135-490 z-1028 z^2+5664 z^3-12384 z^4-1472 z^5+3072 z^6))) Log[(1+y4)/(1+y3)])/(4 (-1+y3)^5 (1+y3) (-1+y4)^5 (1+y4) (-1+z) z^5 (y3^2+y4^2+2 y3 y4 (-1+2 z)))+((y3^13 y4 (65+130 y4^2+60 y4^4-2 y4^6+3 y4^8)+y4^12 (11-60 z)-2 y4^10 (94-165 z-34 z^2+76 z^3)+y4^4 (-5683+5344 z+5200 z^2-8960 z^3+8384 z^4-4480 z^5)+y4^6 (3658-3960 z-3088 z^2+3040 z^3+2048 z^4-2304 z^5)-12 (78-50 z-101 z^2+122 z^3-56 z^4+16 z^5)-4 y4^8 (220-521 z+331 z^2+130 z^3-296 z^4+112 z^5)-6 y4^2 (-627+467 z+686 z^2-660 z^3+128 z^5)+y3^12 (11+y4^10 (22-18 z)-60 z+2 y4^6 (-13+68 z)+2 y4^2 (-118+85 z)+y4^8 (-127+112 z)+4 y4^4 (-231+299 z))+2 y3^11 y4 (-37-170 z-122 z^2+y4^2 (-319+222 z-774 z^2)+3 y4^10 (9-10 z+2 z^2)-4 y4^6 (-31+20 z+4 z^2)+y4^8 (-43-38 z+66 z^2)+8 y4^4 (127-372 z+233 z^2))-2 y3^10 (94-165 z-34 z^2+76 z^3+y4^12 (-11+9 z)+y4^8 (598-2039 z+1770 z^2-380 z^3)+y4^10 (-59+312 z-294 z^2+60 z^3)-8 y4^6 (39+34 z-261 z^2+144 z^3)+y4^2 (-805+664 z-434 z^2+932 z^3)+y4^4 (-785-45 z-24 z^2+2512 z^3))-2 y3^7 y4 (-153+y4^12+288 z+312 z^2+1920 z^3-1568 z^4+4 y4^10 (-31+20 z+4 z^2)+y4^4 (-4865+10904 z-5576 z^2+10496 z^3-12608 z^4)-4 y4^6 (117+702 z-1350 z^2+768 z^3+128 z^4)+y4^8 (1193-2712 z+3376 z^2-2176 z^3+608 z^4)-8 y4^2 (24-49 z-327 z^2-1152 z^3+1312 z^4))+y3^9 (3 y4^13+2 y4^11 (-43-38 z+66 z^2)+y4^5 (-4907+9360 z+2960 z^2-3584 z^3-4864 z^4)+4 y4^9 (223-527 z+839 z^2-640 z^3+136 z^4)-4 y4 (-87+253 z-845 z^2+128 z^3+136 z^4)-2 y4^7 (1193-2712 z+3376 z^2-2176 z^3+608 z^4)-4 y4^3 (322-1711 z+1281 z^2-2624 z^3+1552 z^4))+y3 (65 y4^13-2 y4^11 (37+170 z+122 z^2)+y4^5 (1151-6528 z+6368 z^2+8704 z^3-11392 z^4)-12 y4 (-23+89 z-17 z^2-128 z^3+136 z^4)-4 y4^9 (-87+253 z-845 z^2+128 z^3+136 z^4)-4 y4^3 (198-845 z+735 z^2-576 z^3+464 z^4)+y4^7 (306-576 z-624 z^2-3840 z^3+3136 z^4))+y3^5 y4 (1151+60 y4^12-6528 z+6368 z^2+8704 z^3-11392 z^4+16 y4^10 (127-372 z+233 z^2)+y4^8 (-4907+9360 z+2960 z^2-3584 z^3-4864 z^4)-2 y4^2 (1737-10136 z+11440 z^2-7936 z^3+2368 z^4)-16 y4^4 (431+477 z-1709 z^2-3072 z^3+4872 z^4)+2 y4^6 (4865-10904 z+5576 z^2-10496 z^3+12608 z^4))+2 y3^3 (65 y4^13+y4^11 (-319+222 z-774 z^2)+y4^9 (-644+3422 z-2562 z^2+5248 z^3-3104 z^4)+y4^5 (-1737+10136 z-11440 z^2+7936 z^3-2368 z^4)-2 y4 (198-845 z+735 z^2-576 z^3+464 z^4)+8 y4^7 (24-49 z-327 z^2-1152 z^3+1312 z^4)+y4^3 (1559-5862 z+7598 z^2-21504 z^3+20480 z^4))+y3^8 (y4^12 (-127+112 z)+2 y4^10 (-598+2039 z-1770 z^2+380 z^3)+y4^4 (-4225+460 z-3552 z^2+11424 z^3+11456 z^4-6016 z^5)-4 (220-521 z+331 z^2+130 z^3-296 z^4+112 z^5)+2 y4^2 (755-3267 z+106 z^2+5252 z^3-1024 z^4+128 z^5)-4 y4^8 (-1588+4608 z-3899 z^2+1238 z^3-424 z^4+176 z^5)-2 y4^6 (-435+3940 z-7568 z^2+2464 z^3+640 z^5))+2 y3^6 (1829-1980 z-1544 z^2+1520 z^3+1024 z^4-1152 z^5+y4^12 (-13+68 z)+8 y4^10 (39+34 z-261 z^2+144 z^3)+y4^8 (435-3940 z+7568 z^2-2464 z^3-640 z^5)-y4^4 (-12709+17444 z-8664 z^2+7696 z^3+2560 z^4+256 z^5)+4 y4^2 (-1891+2748 z+1104 z^2-2124 z^3-2368 z^4+1920 z^5)+4 y4^6 (-3079+8384 z-7838 z^2+2972 z^3-3392 z^4+2688 z^5))+2 y3^2 (y4^12 (-118+85 z)+y4^10 (805-664 z+434 z^2-932 z^3)-3 (-627+467 z+686 z^2-660 z^3+128 z^5)+y4^8 (755-3267 z+106 z^2+5252 z^3-1024 z^4+128 z^5)+4 y4^6 (-1891+2748 z+1104 z^2-2124 z^3-2368 z^4+1920 z^5)+y4^4 (11090-10713 z-9488 z^2+14880 z^3-8704 z^4+4352 z^5)+y4^2 (-7617+6504 z+7614 z^2-6540 z^3-5376 z^4+4608 z^5))+y3^4 (-5683+5344 z+5200 z^2-8960 z^3+8384 z^4-4480 z^5+4 y4^12 (-231+299 z)+y4^10 (1570+90 z+48 z^2-5024 z^3)+y4^8 (-4225+460 z-3552 z^2+11424 z^3+11456 z^4-6016 z^5)-2 y4^6 (-12709+17444 z-8664 z^2+7696 z^3+2560 z^4+256 z^5)+2 y4^2 (11090-10713 z-9488 z^2+14880 z^3-8704 z^4+4352 z^5)-8 y4^4 (3864-2889 z-1530 z^2+2500 z^3-9552 z^4+5856 z^5))) Log[1-z])/(2 (-1+y3)^5 (1+y3)^5 (-1+y4)^5 (1+y4)^5 (-1+z) z^5));


==> anc/EEC_result_all_channel.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Leading Order Result of EEC at Hadron Colliders*)


(* ::Text:: *)
(*Here, q and qb denote a quark and an antiquark, respectively, while q' and qb' indicate a quark and an antiquark of a different flavor . g denotes a gluon . The symbols pi and k represent the momenta of the external partons . For simplicity, the result shown has been stripped of its fully symmetric component . To reconstruct the full expression, one must add back the symmetric part, which can be obtained using the replacement rules indicated above each result . The angular parametrization is used throughout .*)


(* ::Chapter:: *)
(*q(p1)+q'(p2)->q(p3)+q'(p4)+g(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})+(#/.{ya->-ya,yb->-yb})+(#/.{ya->-yb,yb->-ya})&*)


Integral$A$sim=-(1/(55296 \[Pi]^5 (-1+ya)^3 (1+ya)^3 (-1+yb)^3 (1+yb)^3 (-1+z) z^3)) g^6 (-24+165 ya yb+ya^2 (-5+463 yb^2)+ya^3 yb (-1123+1268 yb^2)+ya^4 (220-1107 yb^2-52 yb^4)+ya^5 yb (486-641 yb^2+5 yb^4)+ya^7 (-173 yb+28 yb^3-15 yb^5)+ya^6 (-7+346 yb^2+191 yb^4-25 yb^6)+(-22-25 ya yb+ya^2 (155-673 yb^2)+11 ya^7 yb (-1+yb^2)^2+ya^3 (1151 yb-2202 yb^3)+ya^4 (-746+2251 yb^2-304 yb^4)+ya^5 yb (168+715 yb^2+193 yb^4)+ya^6 (-5-420 yb^2-257 yb^4+21 yb^6)) z+(20-40 ya yb+ya^2 (30-140 yb^2)+22 ya^6 (-1+yb^2)^2+6 ya^7 yb (-1+yb^2)^2+ya^3 (-322 yb+804 yb^3)+ya^4 (548-986 yb^2+528 yb^4)+ya^5 (-244 yb+6 yb^3-204 yb^5)) z^2+(-4-4 ya^6 (-1+yb^2)^2+ya^2 (-20+56 yb^2)+4 ya^4 (8-25 yb^2+9 yb^4)) z^3)+(g^6 ya (800 ya^2 yb^3-5 ya^3 yb^2 (240-157 yb+748 yb^2)+ya^9 (-96-39 yb-28 yb^2-5 yb^3)+ya^8 (-175+716 yb+254 yb^2+188 yb^3+25 yb^4)+ya^4 yb (480-1413 yb+6436 yb^2-1755 yb^3+4276 yb^4)+ya^7 (-236+1086 yb-2440 yb^2-685 yb^3-568 yb^4-45 yb^5)+ya^5 (-80+785 yb-3896 yb^2+3649 yb^3-7576 yb^4-451 yb^5-620 yb^6)+ya^6 (-157+1436 yb-2805 yb^2+5120 yb^3+921 yb^4+1028 yb^5+25 yb^6)+(600 ya yb^2-2 ya^2 yb (400-335 yb+3166 yb^2)+ya^8 (-113-1226 yb-376 yb^2-262 yb^3-39 yb^4)+ya^3 (200-1005 yb+9556 yb^2-3574 yb^3+27652 yb^4)+ya^4 (335-3892 yb+5820 yb^2-43966 yb^3+7596 yb^4-18274 yb^5)+ya^7 (300-1259 yb+7420 yb^2+1862 yb^3+1320 yb^4+117 yb^5)-2 ya^6 (-153+2489 yb-3727 yb^2+9874 yb^3+1665 yb^4+1461 yb^5+39 yb^6)+2 ya^5 (334-1276 yb+10496 yb^2-6839 yb^3+15914 yb^4+922 yb^5+932 yb^6)) z+(-72 yb-4 ya (-18+62 yb+679 yb^2)+8 ya^2 (31+371 yb-240 yb^2+3060 yb^3)+ya^3 (-252+2046 yb-35146 yb^2+4798 yb^3-68158 yb^4)-2 ya^7 (275+849 yb+3101 yb^2+645 yb^3+400 yb^4+42 yb^5)+2 ya^4 (-63+6072 yb-3152 yb^2+49364 yb^3-6149 yb^4+15404 yb^5)+ya^6 (-410+4968 yb-1544 yb^2+28000 yb^3+4334 yb^4+2776 yb^5+84 yb^6)-2 ya^5 (739-958 yb+17494 yb^2-7770 yb^3+26303 yb^4+1522 yb^5+988 yb^6)) z^2+(8 (2+33 yb)+4 ya (-6+359 yb+1570 yb^2)-4 ya^2 (51+1118 yb-128 yb^2+11144 yb^3)+4 ya^3 (208+282 yb+13598 yb^2-771 yb^3+18480 yb^4)-4 ya^4 (26+3540 yb+665 yb^2+23898 yb^3-1756 yb^4+6414 yb^5)-4 ya^6 (87+1202 yb+2030 yb^2+3736 yb^3+467 yb^4+214 yb^5+8 yb^6)+4 ya^5 (278+27 yb+6020 yb^2+854 yb^3+10834 yb^4+695 yb^5+218 yb^6)) z^3+(-16 (7+18 yb)-8 ya (66+195 yb+605 yb^2)+8 ya^2 (-121+570 yb+1223 yb^2+5156 yb^3)-8 ya^3 (215+414 yb+4003 yb^2-825 yb^3+3837 yb^4)+8 ya^4 (-81+606 yb+532 yb^2+5022 yb^3+893 yb^4+1482 yb^5)-8 ya^5 (95+513 yb+1961 yb^2+2023 yb^3+2004 yb^4+112 yb^5+14 yb^6)) z^4+(96-288 yb-32 ya (-15+66 yb+100 yb^2)-32 ya^2 (-27+176 yb+622 yb^2+774 yb^3)-32 ya^3 (-25+41 yb+183 yb^2+829 yb^3+269 yb^4)-32 ya^4 (-10+70 yb+320 yb^2+660 yb^3+466 yb^4+103 yb^5)) z^5+(384 yb+1152 ya yb (2+3 yb)+128 ya^2 yb (22+66 yb+39 yb^2)+128 ya^3 yb (10+30 yb+34 yb^2+7 yb^3)) z^6) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(55296 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^4 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (ya-yb) (240 ya^2 yb^2-2 ya^3 yb (160-157 yb+502 yb^2)+ya^8 (96+39 yb+28 yb^2+5 yb^3)+ya^7 (175-524 yb-176 yb^2-132 yb^3-15 yb^4)+ya^4 (80-471 yb+1732 yb^2-597 yb^3+1136 yb^4)+ya^5 (157-964 yb+1158 yb^2-2004 yb^3-157 yb^4-172 yb^5)+2 ya^6 (118-368 yb+648 yb^2+147 yb^3+138 yb^4+5 yb^5)+(40 ya yb+ya^2 (-40+21 yb-1216 yb^2)+ya^3 (-21+1412 yb-898 yb^2+6746 yb^3)+ya^4 (-196+854 yb-9880 yb^2+2695 yb^3-4148 yb^4)+ya^7 (113+1034 yb+298 yb^2+206 yb^3+29 yb^4)+ya^6 (-108+1213 yb-4248 yb^2-904 yb^3-644 yb^4-29 yb^5)+ya^5 (44+3242 yb-4021 yb^2+7362 yb^3+606 yb^4+438 yb^5)) z+(4+ya (24-192 yb)+ya^2 (172-254 yb+2674 yb^2)-2 ya^3 (-125+1492 yb+349 yb^2+7400 yb^3)+2 ya^4 (491+922 yb+8153 yb^2-2781 yb^3+2755 yb^4)+ya^6 (358+1394 yb+4270 yb^2+762 yb^3+444 yb^4+36 yb^5)-2 ya^5 (-143+652 yb-1524 yb^2+5532 yb^3+565 yb^4+188 yb^5)) z^2+(-28+24 ya (-7+12 yb)-4 ya^2 (93-229 yb+308 yb^2)+4 ya^3 (-67+1331 yb+2496 yb^2+4080 yb^3)-4 ya^4 (125-157 yb+683 yb^2-1683 yb^3+896 yb^4)+4 ya^5 (37+629 yb+1323 yb^2+1981 yb^3+200 yb^4+35 yb^5)) z^3+(24+ya (144-232 yb)+8 ya^2 (18-74 yb+87 yb^2)-8 ya^3 (2+278 yb+198 yb^2+77 yb^3)+32 ya^4 (-2+10 yb+124 yb^2+182 yb^3+75 yb^4)) z^4+(-256 ya^2 yb (1+2 yb)-256 ya^3 yb (1+3 yb+yb^2)) z^5) Log[(1-yb)/(1-ya)])/(110592 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^4 (ya^2-2 ya yb+yb^2+4 ya yb z))+1/(110592 \[Pi]^5 (-1+ya)^4 (1+ya)^4 (-1+yb)^4 (1+yb)^4 (-1+z) z^4) g^6 (48-490 ya yb+ya^2 (74-311 yb^2)+ya^3 (2402 yb-4392 yb^3)+ya^4 (-523+3206 yb^2-5538 yb^4)-2 ya^5 yb (1365-5938 yb^2+2658 yb^4)+ya^10 (-96-199 yb^2-30 yb^4+5 yb^6)+2 ya^9 yb (83+549 yb^2-7 yb^4+15 yb^6)+2 ya^7 yb (-69-2016 yb^2+750 yb^4+20 yb^6)+ya^6 (556-1933 yb^2+5036 yb^4+710 yb^6)+ya^8 (213+434 yb^2-1093 yb^4-604 yb^6+45 yb^8)+(60+455 ya yb-ya^3 yb (451+304 yb^2)+ya^2 (-915+736 yb^2)+ya^5 yb (4599-15094 yb^2+12162 yb^4)+ya^4 (1119-4166 yb^2+13470 yb^4)+ya^6 (-2253+2104 yb^2-15762 yb^4-216 yb^6)-ya^9 yb (269+1631 yb^2-13 yb^4+33 yb^6)+ya^7 (971 yb+2424 yb^3-2322 yb^5-520 yb^7)+ya^8 (9+1505 yb^2+3389 yb^4+983 yb^6-63 yb^8)) z+(-92-184 ya yb+ya^2 (1250-1912 yb^2)+8 ya^3 yb (-328+1191 yb^2)+ya^4 (42+1364 yb^2-6324 yb^4)-24 ya^5 yb (170-44 yb^2+441 yb^4)+ya^6 (2870-5856 yb^2+14028 yb^4-1512 yb^6)+8 ya^7 yb (-76+694 yb^2+144 yb^4+99 yb^6)+2 ya^8 (-69-307 yb^2-1393 yb^4-169 yb^6+9 yb^8)) z^2+(-24+308 ya yb-4 ya^3 yb (38+579 yb^2)+ya^2 (-256+984 yb^2)-8 ya^4 (170-360 yb^2+483 yb^4)+4 ya^5 yb (518-282 yb^2+861 yb^4)-4 ya^7 yb (-6+442 yb^2+38 yb^4+83 yb^6)+8 ya^6 (-112+386 yb^2-184 yb^4+115 yb^6)) z^3+(48+ya^2 (-224+240 yb^2)+48 ya^4 (6-14 yb^2+9 yb^4)+16 ya^6 (-10+26 yb^2-30 yb^4+7 yb^6)) z^4) Log[1-z];


(* ::Chapter:: *)
(*q(p1)+qb(p2)->qb'(p3)+q'(p4)+g(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})+(#/.{ya->-ya,yb->-yb})+(#/.{ya->-yb,yb->-ya})&*)


Integral$A$cross1$sim=-(1/(663552 \[Pi]^5 (-1+ya)^2 (1+ya)^2 (-1+yb)^2 (1+yb)^2 (-1+z) z^4)) g^6 (1134+90 ya yb+54 ya^7 yb (-1+yb^2)+18 ya^3 yb (-38+53 yb^2)+36 ya^2 (-97+59 yb^2)+ya^4 (828+252 yb^2-738 yb^4)+36 ya^6 (8-25 yb^2+14 yb^4)+18 ya^5 yb (43-95 yb^2+32 yb^4)+(-2163-36 ya yb+ya^2 (7089-5526 yb^2)+27 ya^7 yb (-1+yb^2)-141 ya^6 (-1+yb^2)^2+3 ya^3 yb (-14+67 yb^2)-3 ya^4 (730-939 yb^2+9 yb^4)-3 ya^5 yb (97-159 yb^2+103 yb^4)) z+(1122-114 ya yb+6 ya^3 yb (54-35 yb^2)+78 ya^5 yb (-1+yb^2)+18 ya^7 yb (-1+yb^2)+6 ya^2 (-658+565 yb^2)-6 ya^6 (7-11 yb^2+4 yb^4)+6 ya^4 (219-339 yb^2+26 yb^4)) z^2+(-101-59 ya yb+ya^2 (294-193 yb^2)+83 ya^4 (-1+yb^2)+9 ya^6 (-1+yb^2)+5 ya^5 yb (-1+yb^2)+27 ya^7 yb (-1+yb^2)+ya^3 (150 yb-91 yb^3)) z^3+(-14+ya^2 (36-22 yb^2)+2 ya^4 (-1+yb^2)+6 ya^6 (-1+yb^2)) z^4)+(g^6 ya (-180 ya^2 yb^3+9 ya^8 (1+yb+yb^2)+45 ya^3 yb^2 (6-3 yb+5 yb^2)-9 ya^7 (-3+3 yb+2 yb^2+5 yb^3)+9 ya^6 (3-16 yb-8 yb^3+9 yb^4)-9 ya^4 yb (12-27 yb+48 yb^2+6 yb^3+25 yb^4)-9 ya^5 (-2+15 yb-36 yb^2-8 yb^3-34 yb^4+5 yb^5)+(-228 ya yb^2+8 ya^2 yb (38-29 yb+148 yb^2)+18 ya^7 (-1+4 yb+3 yb^2+4 yb^3)-4 ya^6 (19-79 yb+29 yb^2-26 yb^3+54 yb^4)-2 ya^3 (38-174 yb+931 yb^2-246 yb^3+677 yb^4)+2 ya^5 (-85+218 yb-602 yb^2-42 yb^3-451 yb^4+72 yb^5)+4 ya^4 (-29+212 yb-213 yb^2+565 yb^3+32 yb^4+186 yb^5)) z+(-48 yb+ya (48-82 yb+1170 yb^2)+ya^2 (82-1520 yb+1008 yb^2-2930 yb^3)+2 ya^6 (20-68 yb+94 yb^2+11 yb^3+81 yb^4)+ya^3 (350-1296 yb+4620 yb^2-540 yb^3+2878 yb^4)-6 ya^5 (-38+82 yb-227 yb^2+22 yb^3-144 yb^4+27 yb^5)-2 ya^4 (-144+959 yb-496 yb^2+2052 yb^3+28 yb^4+443 yb^5)) z^2+(-8+216 yb-12 ya (14-37 yb+173 yb^2)+4 ya^2 (-61+680 yb-365 yb^2+882 yb^3)-4 ya^3 (121-384 yb+1321 yb^2+15 yb^3+693 yb^4)+4 ya^5 (-19+41 yb-107 yb^2+45 yb^3-58 yb^4+18 yb^5)+4 ya^4 (-47+394 yb-94 yb^2+760 yb^3-15 yb^4+110 yb^5)) z^3+(24-312 yb+8 ya (21-88 yb+189 yb^2)-8 ya^2 (-24+269 yb-72 yb^2+261 yb^3)+8 ya^3 (26-80 yb+339 yb^2+66 yb^3+145 yb^4)-8 ya^4 (-2+52 yb+2 yb^2+91 yb^3-3 yb^4+8 yb^5)) z^4+(-48 ya (1-3 yb)^2+16 (-1+9 yb)+48 ya^2 (-1+12 yb+9 yb^3)-16 ya^3 (1-yb+33 yb^2+15 yb^3+8 yb^4)) z^5) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(110592 \[Pi]^5 (1+ya)^3 (1+yb)^3 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (ya-yb) (-54 ya^2 yb^2-9 ya^7 (1+yb+yb^2)+18 ya^3 yb (4-3 yb+3 yb^2)+9 ya^6 (-3+yb+3 yb^3)+9 ya^5 (-3+10 yb+3 yb^2+9 yb^3-2 yb^4)-9 ya^4 (2-9 yb+13 yb^2+3 yb^3+8 yb^4)+(-40 ya yb+ya^2 (40-62 yb+284 yb^2)+ya^3 (62-400 yb+190 yb^2-292 yb^3)-18 ya^6 (-1+3 yb+2 yb^2+3 yb^3)+ya^5 (58-244 yb-28 yb^2-176 yb^3+54 yb^4)+ya^4 (116-248 yb+518 yb^2+82 yb^3+212 yb^4)) z+(-2+4 ya (-3+46 yb)+ya^2 (-136+332 yb-482 yb^2)+2 ya^3 (-68+416 yb-68 yb^2+281 yb^3)+ya^5 (-22+118 yb-80 yb^2+32 yb^3-72 yb^4)-2 ya^4 (69-121 yb+364 yb^2+58 yb^3+121 yb^4)) z^2+(6+ya (36-276 yb)+20 ya^2 (6-23 yb+20 yb^2)+ya^3 (64-640 yb-84 yb^2-492 yb^3)+ya^4 (40-48 yb+264 yb^2-20 yb^3+66 yb^4)) z^3+(-4+ya (-24+132 yb)-4 ya^2 (6-34 yb+37 yb^2)+4 ya^3 (-2+34 yb+30 yb^2+33 yb^3)) z^4) Log[(1-yb)/(1-ya)])/(221184 \[Pi]^5 (1+ya)^3 (1+yb)^3 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))-1/(221184 \[Pi]^5 (-1+ya)^3 (1+ya)^3 (-1+yb)^3 (1+yb)^3 (-1+z) z^5) g^6 (378-6 ya yb+9 ya^3 yb (-28+81 yb^2)+3 ya^2 (-628+747 yb^2)+9 ya^9 yb (4-3 yb^2+3 yb^4)+9 ya^4 (157-321 yb^2+36 yb^4)+27 ya^5 yb (15-65 yb^2+38 yb^4)-15 ya^6 (9+4 yb^2-75 yb^4+27 yb^6)+3 ya^8 (-38+117 yb^2-171 yb^4+56 yb^6)+3 ya^7 yb (-95+288 yb^2-315 yb^4+61 yb^6)+(-932+130 ya yb+ya^2 (4678-5772 yb^2)-2 ya^3 yb (46+447 yb^2)+ya^4 (-3884+9198 yb^2-2994 yb^4)+6 ya^5 yb (34+242 yb^2-93 yb^4)+ya^8 (122-240 yb^2+456 yb^4-122 yb^6)+ya^6 (732-1660 yb^2+218 yb^4+200 yb^6)+ya^7 (60 yb-868 yb^3+756 yb^5-190 yb^7)) z+(766-178 ya yb+ya^2 (-3760+4386 yb^2)+ya^3 (416 yb+354 yb^3)-6 ya^5 yb (106+8 yb^2+51 yb^4)+ya^4 (3524-8064 yb^2+3678 yb^4)+2 ya^7 yb (72+110 yb^2+17 yb^6)+2 ya^6 (-432+878 yb^2-760 yb^4+49 yb^6)) z^2+(-220+ya^2 (952-876 yb^2)-12 ya^4 (86-166 yb^2+93 yb^4)+4 ya^6 (58-82 yb^2+102 yb^4-3 yb^6)) z^3) Log[1-z];


(* ::Input:: *)
(**)


(* ::Chapter:: *)
(*q(p1)+qb'(p2)->q(p3)+qb'(p4)+g(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})+(#/.{ya->-ya,yb->-yb})+(#/.{ya->-yb,yb->-ya})&*)


Integral$A$cross2$sim=-(1/(110592 \[Pi]^5 (-1+ya)^3 (1+ya)^3 (-1+yb)^3 (1+yb)^3 (-1+z) z^3)) g^6 (-288+285 ya yb+ya^2 (1155-349 yb^2)+ya^3 yb (-2261+2806 yb^2)+ya^4 (-270-909 yb^2-314 yb^4)+ya^7 yb (-241-94 yb^2+15 yb^4)+ya^5 yb (972-1657 yb^2+175 yb^4)+ya^6 (11+772 yb^2+207 yb^4-15 yb^6)+(296+115 ya yb-3 ya^7 yb (-1+yb^2)^2+ya^2 (-1585+1099 yb^2)+ya^3 (2177 yb-4814 yb^3)+ya^5 yb (156+2325 yb^2+41 yb^4)+ya^4 (-342+1647 yb^2+182 yb^4)+ya^6 (55-980 yb^2-389 yb^4+17 yb^6)) z+(-40-190 ya yb+ya^2 (900-1640 yb^2)+4 ya^6 (-1+yb^2)^2+2 ya^7 yb (-1+yb^2)^2+2 ya^3 yb (-227+834 yb^2)-2 ya^5 yb (224+159 yb^2+129 yb^4)+ya^4 (456-172 yb^2+496 yb^4)) z^2+(-28-28 ya^6 (-1+yb^2)^2+28 ya^2 (-5+14 yb^2)+28 ya^4 (8-25 yb^2+9 yb^4)) z^3)+(g^6 ya (2300 ya^2 yb^3-15 ya^3 yb^2 (230-143 yb+637 yb^2)+ya^9 (-117+27 yb-11 yb^2+5 yb^3)+ya^8 (-355+962 yb-132 yb^2+126 yb^3-25 yb^4)+ya^4 yb (1380-3861 yb+16422 yb^2-3605 yb^3+7002 yb^4)+ya^7 (-597+2212 yb-3555 yb^2+255 yb^3-536 yb^4+45 yb^5)+ya^5 (-230+2145 yb-9912 yb^2+7483 yb^3-12232 yb^4+93 yb^5-765 yb^6)+ya^6 (-429+3642 yb-5735 yb^2+7940 yb^3-243 yb^4+1186 yb^5-25 yb^6)+(2310 ya yb^2-2 ya^2 yb (1540-1295 yb+9752 yb^2)+ya^8 (-61-1432 yb+398 yb^2-104 yb^3+47 yb^4)+ya^3 (770-3885 yb+29732 yb^2-10318 yb^3+61434 yb^4)+ya^4 (1295-12464 yb+16770 yb^2-97792 yb^3+18362 yb^4-28568 yb^5)+ya^7 (370-4033 yb+9740 yb^2-1346 yb^3+1010 yb^4-141 yb^5)+2 ya^6 (431-5208 yb+9769 yb^2-14168 yb^3+825 yb^4-1552 yb^5+47 yb^6)+ya^5 (2236-7314 yb+46404 yb^2-33806 yb^3+48596 yb^4-702 yb^5+2198 yb^6)) z+(216 yb-4 ya (54-46 yb+3213 yb^2)+4 ya^2 (-46+3944 yb-2935 yb^2+15990 yb^3)-4 ya^3 (731-3618 yb+23773 yb^2-4069 yb^3+35514 yb^4)+4 ya^7 (-120-124 yb-1621 yb^2+515 yb^3-75 yb^4+33 yb^5)+4 ya^4 (-683+8942 yb-5682 yb^2+50994 yb^3-9084 yb^4+11524 yb^5)-4 ya^6 (375-1494 yb+4317 yb^2-8850 yb^3+963 yb^4-608 yb^5+33 yb^6)-4 ya^5 (1159-1988 yb+16854 yb^2-13525 yb^3+18753 yb^4-448 yb^5+533 yb^6)) z^2+(112-2232 yb+4 ya (618-957 yb+5810 yb^2)+ya^2 (4772-26464 yb+17184 yb^2-98952 yb^3)+4 ya^3 (1866-3256 yb+34336 yb^2-1457 yb^3+38110 yb^4)-4 ya^4 (-448+10770 yb-565 yb^2+46446 yb^3-8252 yb^4+9208 yb^5)+4 ya^6 (91-794 yb-160 yb^2-3222 yb^3+1101 yb^4-48 yb^5+24 yb^6)+4 ya^5 (556-2311 yb+7090 yb^2-7392 yb^3+13818 yb^4-465 yb^5+196 yb^6)) z^3+(-784+5184 yb+16 ya (-351+1110 yb+10 yb^2)+32 ya^2 (-333+905 yb+789 yb^2+2618 yb^3)-16 ya^3 (690+339 yb+6093 yb^2+1090 yb^3+4662 yb^4)+16 ya^4 (-181+646 yb-688 yb^2+3622 yb^3-107 yb^4+1162 yb^5)+16 ya^5 (-15+142 yb-376 yb^2+82 yb^3-629 yb^4+208 yb^5+6 yb^6)) z^4+(96 (7-61 yb)-32 ya (-105+947 yb+1170 yb^2)-32 ya^2 (-189+1107 yb+2984 yb^2+2238 yb^3)+32 ya^3 (175-82 yb-181 yb^2-1013 yb^3+47 yb^4)-32 ya^4 (-70-145 yb-235 yb^2+145 yb^3+97 yb^4+56 yb^5)) z^5+(2688 yb+8064 ya yb (2+3 yb)+896 ya^2 yb (22+66 yb+39 yb^2)+896 ya^3 yb (10+30 yb+34 yb^2+7 yb^3)) z^6) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(110592 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^4 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (ya-yb) (690 ya^2 yb^2-2 ya^3 yb (460-429 yb+1284 yb^2)+ya^8 (117-27 yb+11 yb^2-5 yb^3)+ya^7 (355-728 yb+78 yb^2-104 yb^3+15 yb^4)+ya^4 (230-1287 yb+4419 yb^2-1229 yb^3+1877 yb^4)+ya^5 (429-2448 yb+2376 yb^2-3248 yb^3+21 yb^4-224 yb^5)+ya^6 (597-1502 yb+1982 yb^2-72 yb^3+317 yb^4-10 yb^5)+(310 ya yb+ya^2 (-310+437 yb-3982 yb^2)+ya^3 (-437+5024 yb-2996 yb^2+15062 yb^3)+ya^4 (-1042+3148 yb-22420 yb^2+6205 yb^3-6566 yb^4)+ya^7 (61+1198 yb-344 yb^2+82 yb^3-37 yb^4)+ya^6 (-136+3391 yb-5866 yb^2+492 yb^3-638 yb^4+37 yb^5)+ya^5 (-152+7494 yb-9657 yb^2+11234 yb^3-148 yb^4+556 yb^5)) z+(28+ya (168-1774 yb)+ya^2 (1574-3468 yb+7228 yb^2)-8 ya^3 (-285+1296 yb-63 yb^2+3905 yb^3)+ya^4 (3404+2488 yb+36022 yb^2-13144 yb^3+8480 yb^4)+ya^6 (246+428 yb+4300 yb^2-1416 yb^3+158 yb^4-68 yb^5)-2 ya^5 (-456+914 yb-5658 yb^2+7864 yb^3+251 yb^5)) z^2+(-196+24 ya (-49+104 yb)-8 ya^2 (293-1039 yb+68 yb^2)+8 ya^3 (-207+2251 yb+3116 yb^2+4490 yb^3)-4 ya^4 (420-824 yb+1286 yb^2-3686 yb^3+1747 yb^4)+8 ya^5 (-38+189 yb+213 yb^2+881 yb^3-215 yb^4+5 yb^5)) z^3+(168+48 ya (21-23 yb)+48 ya^2 (21-68 yb+29 yb^2)-16 ya^3 (7+518 yb+548 yb^2+437 yb^3)+8 ya^4 (-56-390 yb-58 yb^2+246 yb^3+305 yb^4)) z^4+(-1792 ya^2 yb (1+2 yb)-1792 ya^3 yb (1+3 yb+yb^2)) z^5) Log[(1-yb)/(1-ya)])/(221184 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^4 (ya^2-2 ya yb+yb^2+4 ya yb z))-1/(221184 \[Pi]^5 (-1+ya)^4 (1+ya)^4 (-1+yb)^4 (1+yb)^4 (-1+z) z^4) g^6 (-576+1030 ya yb+ya^2 (3002-4973 yb^2)+ya^3 (-4534 yb+7684 yb^3)+ya^4 (-2589+7033 yb^2+3786 yb^4)+2 ya^5 yb (2665-11226 yb^2+5376 yb^4)+ya^6 (113-1649 yb^2-5492 yb^4-1250 yb^6)+ya^10 (117+443 yb^2+75 yb^4+5 yb^6)+2 ya^9 yb (-291-803 yb^2-201 yb^4+15 yb^6)+ya^7 (286 yb+8104 yb^3-3980 yb^5+340 yb^7)+ya^8 (-131-803 yb^2+2361 yb^4+563 yb^6-35 yb^8)+(960-1575 ya yb+ya^3 yb (2097+3368 yb^2)+ya^2 (-4765+9608 yb^2)+ya^4 (6227-21138 yb^2-9210 yb^4)+ya^5 (-11083 yb+25978 yb^3-22794 yb^5)+ya^6 (641+10152 yb^2+17074 yb^4+2032 yb^6)+ya^7 (43 yb-6888 yb^3+7174 yb^5-160 yb^7)+ya^9 (573 yb+2797 yb^3+479 yb^5-9 yb^7)+ya^8 (-183-3465 yb^2-6783 yb^4-1211 yb^6+61 yb^8)) z+(-1256+1808 ya yb+ya^2 (5130-6416 yb^2)+ya^3 (608 yb-18096 yb^3)+ya^4 (-10334+26212 yb^2-6012 yb^4)+16 ya^5 yb (790-222 yb^2+1353 yb^4)-16 ya^7 yb (94+434 yb^2+394 yb^4+19 yb^6)-2 ya^6 (65+2504 yb^2+4418 yb^4+528 yb^6)+ya^8 (166+1858 yb^2+4982 yb^4+726 yb^6-26 yb^8)) z^2+(1128-1176 ya yb+8 ya^2 (-566+429 yb^2)+8 ya^3 yb (278+489 yb^2)-24 ya^5 yb (246-134 yb^2+297 yb^4)+24 ya^4 (370-830 yb^2+687 yb^4)+8 ya^7 yb (114+262 yb^2+198 yb^4+33 yb^6)+8 ya^6 (-186+278 yb^2-822 yb^4+45 yb^6)) z^3+(-336+ya^2 (1568-1680 yb^2)-336 ya^4 (6-14 yb^2+9 yb^4)-112 ya^6 (-10+26 yb^2-30 yb^4+7 yb^6)) z^4) Log[1-z];


(* ::Chapter:: *)
(*q(p1)+g(p2)->q(p3)+q'(p4)+qb'(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})&*)


Integral$A$cross3$sim=(g^6 (-54 ya^6 (-1+yb)^2 (13-2 yb+yb^2)-12 ya^5 (-78-163 yb+562 yb^2-474 yb^3+10 yb^4+5 yb^5+26 yb^6)-6 ya^4 (42+484 yb-131 yb^2-1056 yb^3+1948 yb^4-600 yb^5-83 yb^6+68 yb^7)-24 ya^3 (30+152 yb-228 yb^2+yb^3-50 yb^4-186 yb^5+188 yb^6-23 yb^7+4 yb^8)+12 ya (-46+41 yb+62 yb^2-300 yb^3+82 yb^4-411 yb^5+302 yb^6-74 yb^7+8 yb^8)-6 ya^2 (-911-732 yb+1792 yb^2+2148 yb^3-3243 yb^4+56 yb^5+678 yb^6-256 yb^7+20 yb^8)+6 (-680-316 yb+1863 yb^2+760 yb^3-1582 yb^4-504 yb^5+779 yb^6-116 yb^7+20 yb^8)+(3 ya^5 (-715-223 yb+2626 yb^2-2322 yb^3+61 yb^4+17 yb^5+108 yb^6)+3 ya^4 (1291+1025 yb-1296 yb^2-5454 yb^3+8343 yb^4-1567 yb^5-370 yb^6+140 yb^7)+3 ya (1640+706 yb-4187 yb^2+1967 yb^3-2 yb^4+5276 yb^5-2907 yb^6+403 yb^7-16 yb^8)+3 ya^3 (-653+109 yb+1449 yb^2-717 yb^3-651 yb^4-4925 yb^5+3231 yb^6-291 yb^7+16 yb^8)+3 ya^2 (-1091-393 yb+1615 yb^2+4485 yb^3-8001 yb^4+625 yb^5+2401 yb^6-557 yb^7+20 yb^8)-3 (376+1192 yb+495 yb^2-1945 yb^3-538 yb^4-670 yb^5+2559 yb^6-273 yb^7+20 yb^8)) z+(8932+11366 yb-21669 yb^2-16043 yb^3+10498 yb^4+5596 yb^5+3027 yb^6-151 yb^7-20 yb^8-3 ya^5 (-1+yb)^2 (1+yb)^3 (1+12 yb)+ya^4 (-703-9589 yb+12528 yb^2+7446 yb^3-13515 yb^4+1035 yb^5+538 yb^6-44 yb^7)+ya (-6914+2538 yb+1911 yb^2+11123 yb^3-2584 yb^4-15364 yb^5+5683 yb^6-217 yb^7-16 yb^8)+ya^3 (6821-2691 yb-1785 yb^2-10817 yb^3+2611 yb^4+15211 yb^5-5743 yb^6+217 yb^7+16 yb^8)+ya^2 (-9669-2737 yb+12501 yb^2+10517 yb^3+617 yb^4-7591 yb^5-3085 yb^6+195 yb^7+20 yb^8)) z^2+(78 ya^4 (-1+yb)^2 (1+yb)^3+ya (3708-10666 yb+20192 yb^2-21774 yb^3+3924 yb^4+4458 yb^5-552 yb^6-50 yb^7-8 yb^8)+2 ya^3 (-2046+5141 yb-9712 yb^2+11271 yb^3-2154 yb^4-2421 yb^5+276 yb^6+25 yb^7+4 yb^8)-2 (1344+6628 yb-13682 yb^2+4203 yb^3-1743 yb^4+2790 yb^5+60 yb^6+11 yb^7+5 yb^8)+2 ya^2 (2073+7357 yb-15140 yb^2+2745 yb^3-1014 yb^4+3519 yb^5+60 yb^6+11 yb^7+5 yb^8)) z^3+(36 (-1+yb)^2 (-41+153 yb-142 yb^2+54 yb^3+7 yb^4+yb^5)-36 ya^2 (-1+yb)^2 (-41+153 yb-142 yb^2+54 yb^3+7 yb^4+yb^5)) z^4))/(1769472 \[Pi]^5 (-1+ya)^2 (1+ya)^2 (-1+yb)^2 (1+yb)^4 (-1+z) z^4)+(g^6 (-9 ya^10 (13-2 yb+yb^2)+yb^6 (5+14 yb-29 yb^2+28 yb^3-78 yb^4)+ya^9 (-93+1110 yb-166 yb^2+70 yb^3-yb^4)+ya^8 (-46+758 yb-4753 yb^2+678 yb^3-239 yb^4+6 yb^5)-ya yb^5 (30+85 yb-254 yb^2+314 yb^3-796 yb^4+21 yb^5)+ya^7 (-1+356 yb-2741 yb^2+12088 yb^3-1611 yb^4+468 yb^5-15 yb^6)+ya^2 yb^4 (75+216 yb-961 yb^2+1496 yb^3-3688 yb^4+186 yb^5-8 yb^6)-ya^3 yb^3 (100+295 yb-2056 yb^2+4043 yb^3-10188 yb^4+733 yb^5-64 yb^6+yb^7)+ya^4 yb^2 (75+230 yb-2725 yb^2+6898 yb^3-18545 yb^4+1686 yb^5-225 yb^6+6 yb^7)-ya^5 yb (30+99 yb-2294 yb^2+7753 yb^3-23210 yb^4+2493 yb^5-454 yb^6+15 yb^7)+ya^6 (5+20 yb-1199 yb^2+5764 yb^3-20211 yb^4+2456 yb^5-575 yb^6+20 yb^7)+(ya^9 (-285-1686 yb+220 yb^2-106 yb^3+yb^4)+2 ya^8 (172+287 yb+6468 yb^2-812 yb^3+316 yb^4-7 yb^5)+2 yb^4 (-55-189 yb-203 yb^2-312 yb^3+151 yb^4-143 yb^5+39 yb^6)+ya^7 (317-3400 yb+3533 yb^2-43544 yb^3+5191 yb^4-1568 yb^5+47 yb^6)-4 ya^6 (-42+485 yb-3458 yb^2+4393 yb^3-21020 yb^4+2321 yb^5-520 yb^6+17 yb^7)+ya yb^3 (440+1514 yb+1558 yb^2+3731 yb^3-3066 yb^4+2798 yb^5-1812 yb^6+21 yb^7)+4 ya^2 yb^2 (-165-569 yb-501 yb^2-2339 yb^3+3229 yb^4-2933 yb^5+3003 yb^6-111 yb^7+2 yb^8)+ya^5 (2-738 yb+5825 yb^2-30066 yb^3+35107 yb^4-102090 yb^5+10027 yb^6-1570 yb^7+47 yb^8)+ya^3 yb (440+1524 yb+556 yb^2+12911 yb^3-29068 yb^4+27647 yb^5-40148 yb^6+2461 yb^7-132 yb^8+yb^9)-2 ya^4 (55+193 yb-433 yb^2+5432 yb^3-19103 yb^4+19892 yb^5-40087 yb^6+3284 yb^7-328 yb^8+7 yb^9)) z+(ya^8 (-217-3510 yb-9344 yb^2+982 yb^3-447 yb^4+8 yb^5)+ya^7 (1538+4286 yb+9530 yb^2+54604 yb^3-5594 yb^4+1830 yb^5-50 yb^6)+2 ya^6 (399-2686 yb-13628 yb^2+3214 yb^3-66977 yb^4+6526 yb^5-1402 yb^6+42 yb^7)+yb^2 (280+1134 yb+2385 yb^2+3120 yb^3+1636 yb^4+2040 yb^5-629 yb^6+258 yb^7)+2 ya^5 (127-1406 yb+790 yb^2+38539 yb^3-27442 yb^4+88848 yb^5-7762 yb^6+987 yb^7-25 yb^8)+2 ya yb (-280-1112 yb-3229 yb^2-5742 yb^3-4062 yb^4-7620 yb^5+3775 yb^6-2638 yb^7+508 yb^8)+ya^4 (383-216 yb+3920 yb^2+20964 yb^3-111366 yb^4+88476 yb^5-136348 yb^6+9616 yb^7-621 yb^8+8 yb^9)+ya^3 (44-2454 yb-5574 yb^2-7448 yb^3-44030 yb^4+86686 yb^5-69362 yb^6+59484 yb^7-2790 yb^8+68 yb^9)+2 ya^2 (140+523 yb+3072 yb^2+6950 yb^3+6015 yb^4+19260 yb^5-18066 yb^6+14170 yb^7-6577 yb^8+129 yb^9)) z^2+(2 ya^7 (-693-639 yb-7753 yb^2-12186 yb^3+989 yb^4-383 yb^5+9 yb^6)+ya^6 (-2010+22342 yb+13126 yb^2+27600 yb^3+98194 yb^4-8026 yb^5+1682 yb^6-44 yb^7)+2 yb (-140-1126 yb-2513 yb^2-4386 yb^3-2958 yb^4-1298 yb^5-1021 yb^6+178 yb^7)+2 ya^5 (-1869+11042 yb-28162 yb^2-31645 yb^3+13192 yb^4-76436 yb^5+5670 yb^6-521 yb^7+9 yb^8)+2 ya^4 (-1497+9566 yb-25920 yb^2+16143 yb^3+60346 yb^4-48036 yb^5+56712 yb^6-3137 yb^7+95 yb^8)+2 ya^3 (-446+7309 yb-9745 yb^2+29564 yb^3+20419 yb^4-51263 yb^5+41585 yb^6-19666 yb^7+531 yb^8)+2 ya^2 (-626-813 yb-14133 yb^2-6046 yb^3-24009 yb^4-29449 yb^5+20633 yb^6-13972 yb^7+2415 yb^8)+ya (-80+2608 yb+8008 yb^2+28038 yb^3+22816 yb^4+20692 yb^5+21872 yb^6-7450 yb^7+2792 yb^8)) z^3+(4 yb (224+1417 yb+1641 yb^2+3706 yb^3+742 yb^4+517 yb^5+153 yb^6)+4 ya^6 (235-3119 yb+84 yb^2-7184 yb^3-7205 yb^4+437 yb^5-98 yb^6+2 yb^7)+8 ya^5 (595-3499 yb+11206 yb^2-91 yb^3+1883 yb^4+8143 yb^5-468 yb^6+23 yb^7)+8 ya (32-777 yb-571 yb^2-7459 yb^3-714 yb^4-3527 yb^5-1531 yb^6+339 yb^7)+4 ya^4 (1608-12530 yb+31075 yb^2-30827 yb^3-8026 yb^4+12980 yb^5-11449 yb^6+385 yb^7)+8 ya^3 (461-5560 yb+12461 yb^2-20406 yb^3+3199 yb^4+5988 yb^5-6073 yb^6+1226 yb^7)+4 ya^2 (605-2343 yb+18880 yb^2-12262 yb^3+25301 yb^4+8281 yb^5-5450 yb^6+2460 yb^7)) z^4+(-8 yb (119+738 yb+262 yb^2+1660 yb^3-229 yb^4+58 yb^5)+8 ya^5 (-171+1195 yb-4343 yb^2+1506 yb^3-2309 yb^4-1413 yb^5+47 yb^6)+8 ya (-34+1237 yb-1872 yb^2+8766 yb^3-3038 yb^4+2613 yb^5+280 yb^6)+8 ya^2 (-301+3456 yb-14035 yb^2+15192 yb^3-13507 yb^4+152 yb^5+563 yb^6)+8 ya^4 (-543+4999 yb-12615 yb^2+14990 yb^3-3813 yb^4-1517 yb^5+883 yb^6)+8 ya^3 (-559+6928 yb-17573 yb^2+25408 yb^3-8913 yb^4-416 yb^5+1365 yb^6)) z^5+(-48 yb (-7-46 yb+12 yb^2-106 yb^3+35 yb^4)-16 ya^4 (-48+551 yb-1570 yb^2+2004 yb^3-950 yb^4+61 yb^5)-32 ya^3 (-51+827 yb-2314 yb^2+3242 yb^3-1539 yb^4+91 yb^5)-32 ya^2 (-30+769 yb-2534 yb^2+3208 yb^3-2004 yb^4+95 yb^5)-32 ya (-3+287 yb-754 yb^2+1466 yb^3-779 yb^4+167 yb^5)) z^6+(-1152 ya yb (-3+9 yb-13 yb^2+7 yb^3)-2304 ya^2 yb (-3+9 yb-13 yb^2+7 yb^3)-1152 ya^3 yb (-3+9 yb-13 yb^2+7 yb^3)) z^7) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(294912 \[Pi]^5 (-1+ya) (1+ya)^3 (1+yb)^5 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (yb^6 (-45+29 yb+3 yb^2-15 yb^3)+ya^9 (15+17 yb-13 yb^2+9 yb^3)+ya^8 (-57-121 yb-75 yb^2+55 yb^3-54 yb^4)+ya yb^5 (270-95 yb-9 yb^2+49 yb^3+37 yb^4)-ya^2 yb^4 (675+39 yb+66 yb^2+10 yb^3+195 yb^4+23 yb^5)+ya^7 (79+351 yb+370 yb^2+130 yb^3-57 yb^4+135 yb^5)+ya^6 (-45-445 yb-906 yb^2-534 yb^3-157 yb^4-85 yb^5-180 yb^6)+ya^3 yb^3 (900+605 yb+417 yb^2-114 yb^3+410 yb^4+125 yb^5+9 yb^6)-ya^4 yb^2 (675+1145 yb+990 yb^2-40 yb^3+437 yb^4+267 yb^5+54 yb^6)+ya^5 yb (270+1011 yb+1257 yb^2+320 yb^3+270 yb^4+265 yb^5+135 yb^6)+(4 ya^8 yb (32+45 yb-27 yb^2+18 yb^3)+2 yb^4 (45+56 yb-112 yb^2+106 yb^3-15 yb^4)-2 ya yb^3 (180+343 yb-194 yb^2+288 yb^3-2 yb^4+81 yb^5)-2 ya^7 (49+238 yb+444 yb^2+274 yb^3-117 yb^4+144 yb^5)+2 ya^2 yb^2 (270+812 yb+467 yb^2+448 yb^3+264 yb^4+196 yb^5+175 yb^6)+2 ya^6 (123+552 yb+1074 yb^2+1008 yb^3+371 yb^4+72 yb^5+216 yb^6)-2 ya^3 yb (180+938 yb+1568 yb^2+1081 yb^3+1014 yb^4+162 yb^5+614 yb^6+99 yb^7)-2 ya^5 (119+746 yb+1582 yb^2+1974 yb^3+953 yb^4+544 yb^5+378 yb^6+144 yb^7)+2 ya^4 (45+532 yb+1642 yb^2+1894 yb^3+1901 yb^4+372 yb^5+796 yb^6+342 yb^7+36 yb^8)) z+(-2 yb^2 (-90+383 yb-509 yb^2+511 yb^3-217 yb^4+66 yb^5)+ya^7 (78-48 yb+358 yb^2+622 yb^3-244 yb^4+162 yb^5)-2 ya yb (180-708 yb+551 yb^2-1667 yb^3+1225 yb^4-953 yb^5+44 yb^6)-2 ya^6 (83+402 yb+625 yb^2+1035 yb^3+618 yb^4+3 yb^5+162 yb^6)+2 ya^5 (139+835 yb+2151 yb^2+1786 yb^3+1626 yb^4+834 yb^5+372 yb^6+81 yb^7)-2 ya^4 (31+1163 yb+2585 yb^2+3008 yb^3+2134 yb^4+1214 yb^5+1058 yb^6+247 yb^7)-2 ya^2 (-90+267 yb+456 yb^2+2686 yb^3-635 yb^4+1464 yb^5+445 yb^6+351 yb^7)+2 ya^3 (-58+529 yb+2554 yb^2+2206 yb^3+1797 yb^4+1486 yb^5+795 yb^6+531 yb^7)) z^2+(-4 yb (-70+340 yb-623 yb^2+561 yb^3-291 yb^4+51 yb^5)+8 ya (10+107 yb-475 yb^2+677 yb^3-747 yb^4+288 yb^5-100 yb^6)+4 ya^6 (-6+95 yb-31 yb^2+61 yb^3+203 yb^4-20 yb^5+18 yb^6)-8 ya^5 (17-3 yb+324 yb^2+67 yb^3+232 yb^4+144 yb^5+35 yb^6)+4 ya^2 (-180+335 yb-5 yb^2+1479 yb^3-765 yb^4+962 yb^5+94 yb^6)-8 ya^3 (-59+38 yb+693 yb^2+210 yb^3+449 yb^4+232 yb^5+197 yb^6)+4 ya^4 (-46+316 yb+480 yb^2+1517 yb^3+139 yb^4+671 yb^5+283 yb^6)) z^3+(-8 yb (77-277 yb+347 yb^2-191 yb^3+36 yb^4)+8 ya^5 (9-68 yb+115 yb^2-33 yb^3-16 yb^4+49 yb^5)+8 ya^3 (-87-73 yb+396 yb^2-364 yb^3+355 yb^4+77 yb^5)-8 ya (22+103 yb-409 yb^2+603 yb^3-441 yb^4+98 yb^5)-8 ya^2 (-107+131 yb-192 yb^2+344 yb^3-125 yb^4+125 yb^5)-8 ya^4 (-41+44 yb-115 yb^2+325 yb^3-168 yb^4+171 yb^5)) z^4+(-336 (-1+yb)^3 yb-96 ya^2 (3-yb+7 yb^2-3 yb^3+2 yb^4)-32 ya (-3-12 yb+32 yb^2-36 yb^3+11 yb^4)-32 ya^3 (-9-16 yb+36 yb^2-48 yb^3+13 yb^4)-16 ya^4 (6-13 yb+47 yb^2-39 yb^3+15 yb^4)) z^5) ArcCos[(2+ya+yb-2 z)/(2 Sqrt[(1+ya) (1+yb) (1-z)])])/(294912 \[Pi]^5 (-1+ya)^3 (1+ya) (-1+yb)^3 (1+yb) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (9 ya^9 (13-2 yb+yb^2)+yb^5 (5+14 yb-29 yb^2+28 yb^3-78 yb^4)+ya^8 (93-993 yb+148 yb^2-61 yb^3+yb^4)+ya^7 (46-665 yb+3760 yb^2-530 yb^3+178 yb^4-5 yb^5)-ya yb^4 (25+71 yb-225 yb^2+286 yb^3-718 yb^4+21 yb^5)+ya^2 yb^3 (50+145 yb-736 yb^2+1210 yb^3-2970 yb^4+165 yb^5-8 yb^6)+ya^6 (1-310 yb+2076 yb^2-8328 yb^3+1081 yb^4-290 yb^5+10 yb^6)+ya^5 (-5-19 yb+889 yb^2-3688 yb^3+11883 yb^4-1375 yb^5+285 yb^6-10 yb^7)-ya^3 yb^2 (50+150 yb-1320 yb^2+2833 yb^3-7218 yb^4+568 yb^5-56 yb^6+yb^7)+ya^4 yb (25+80 yb-1405 yb^2+4065 yb^3-11327 yb^4+1118 yb^5-169 yb^6+5 yb^7)+(ya^8 (285+1452 yb-184 yb^2+88 yb^3-yb^4)+ya^7 (-110-511 yb-9714 yb^2+1180 yb^3-440 yb^4+11 yb^5)+ya^6 (-131+1446 yb-2640 yb^2+27958 yb^3-3209 yb^4+876 yb^5-28 yb^6)+2 yb^3 (-50-175 yb-232 yb^2-284 yb^3+73 yb^4-143 yb^5+39 yb^6)+ya^4 yb (144-2118 yb+11838 yb^2-18253 yb^3+43902 yb^4-3922 yb^5+452 yb^6-11 yb^7)+ya yb^2 (300+1050 yb+1476 yb^2+2619 yb^3-1582 yb^4+2414 yb^5-1578 yb^6+21 yb^7)+ya^5 (-76+663 yb-6090 yb^2+11124 yb^3-44982 yb^4+4705 yb^5-876 yb^6+28 yb^7)+ya^2 yb (-300-1050 yb-1568 yb^2-4719 yb^3+6282 yb^4-8514 yb^5+9138 yb^6-381 yb^7+8 yb^8)+ya^3 (100+350 yb+488 yb^2+4254 yb^3-11930 yb^4+16381 yb^5-26254 yb^6+1790 yb^7-108 yb^8+yb^9)) z+(ya^7 (-17+2976 yb+6656 yb^2-650 yb^3+289 yb^4-6 yb^5)+ya^6 (-1154+105 yb-6472 yb^2-32464 yb^3+3136 yb^4-905 yb^5+26 yb^6)+ya^5 (-876+4764 yb+5075 yb^2-5524 yb^3+64244 yb^4-5854 yb^5+949 yb^6-26 yb^7)+yb (90+462 yb+1389 yb^2+2012 yb^3+1830 yb^4+1412 yb^5-317 yb^6+258 yb^7)+ya^4 (-332+3820 yb-4886 yb^2-18559 yb^3+29112 yb^4-65372 yb^5+5044 yb^6-385 yb^7+6 yb^8)+ya^3 (-433+208 yb-7350 yb^2-4770 yb^3+23101 yb^4-34842 yb^5+35494 yb^6-1892 yb^7+52 yb^8)+ya^2 (-42+1593 yb+3128 yb^2+10122 yb^3+12708 yb^4-12361 yb^5+18854 yb^6-9418 yb^7+216 yb^8)+ya (-90-420 yb-2549 yb^2-5016 yb^3-7546 yb^4-8074 yb^5+2973 yb^6-4362 yb^7+860 yb^8)) z^2+(4 ya^6 (204-281 yb+2605 yb^2+3339 yb^3-243 yb^4+82 yb^5-2 yb^6)+2 yb (-169-691 yb-2044 yb^2-1320 yb^3-1527 yb^4-477 yb^5+100 yb^6)+2 ya^5 (864-6755 yb+4091 yb^2-6134 yb^3-20702 yb^4+1541 yb^5-205 yb^6+4 yb^7)+2 ya^4 (945-8204 yb+15870 yb^2-2571 yb^3-8969 yb^4+22940 yb^5-1390 yb^6+51 yb^7)+ya^3 (1458-8850 yb+32910 yb^2-20670 yb^3-7314 yb^4+34802 yb^5-21102 yb^6+670 yb^7)+ya (238+888 yb+8412 yb^2+4554 yb^3+17774 yb^4+7012 yb^5-2520 yb^6+2234 yb^7)+ya^2 (334-5522 yb+5526 yb^2-33150 yb^3-4914 yb^4+7758 yb^5-17090 yb^6+3250 yb^7)) z^3+(8 yb (52+145 yb+621 yb^2-21 yb^3+327 yb^4+12 yb^5)+4 ya^5 (-168+1499 yb-1753 yb^2+3372 yb^3+2612 yb^4-135 yb^5+13 yb^6)+4 ya^4 (-463+4152 yb-10121 yb^2+7010 yb^3+97 yb^4-3658 yb^5+135 yb^6)+4 ya (-49+191 yb-3482 yb^2+1820 yb^3-5591 yb^4+37 yb^5+226 yb^6)+4 ya^3 (-519+4686 yb-14229 yb^2+12584 yb^3-4333 yb^4-4086 yb^5+1161 yb^6)+4 ya^2 (-193+2984 yb-6833 yb^2+13684 yb^3-4247 yb^4-60 yb^5+1385 yb^6)) z^4+(-24 yb (7+10 yb+96 yb^2-50 yb^3+49 yb^4)-16 ya^2 (-30+723 yb-1908 yb^2+2950 yb^3-1270 yb^4+31 yb^5)-16 ya (-3+185 yb-784 yb^2+944 yb^3-845 yb^4+119 yb^5)+16 ya^3 (51-741 yb+2172 yb^2-2492 yb^3+1073 yb^4+193 yb^5)+8 ya^4 (48-545 yb+1486 yb^2-1644 yb^3+506 yb^4+197 yb^5)) z^5+(-576 ya yb (-3+9 yb-13 yb^2+7 yb^3)-1152 ya^2 yb (-3+9 yb-13 yb^2+7 yb^3)-576 ya^3 yb (-3+9 yb-13 yb^2+7 yb^3)) z^6) Log[(1-yb)/(1-ya)])/(589824 \[Pi]^5 (-1+ya) (1+ya)^3 (1+yb)^5 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))+(g^6 (ya^8 (15+17 yb-13 yb^2+9 yb^3)+yb^5 (45-29 yb-3 yb^2+15 yb^3)+ya^7 (-57-106 yb-58 yb^2+42 yb^3-45 yb^4)+ya yb^4 (-225+66 yb+6 yb^2-34 yb^3-37 yb^4)+ya^2 yb^3 (450+105 yb+72 yb^2-24 yb^3+158 yb^4+23 yb^5)+ya^6 (79+294 yb+264 yb^2+72 yb^3-15 yb^4+90 yb^5)+ya^5 (-45-366 yb-612 yb^2-270 yb^3-85 yb^4-100 yb^5-90 yb^6)+5 ya^4 yb (45+129 yb+129 yb^2+10 yb^3+37 yb^4+33 yb^5+9 yb^6)-ya^3 yb^2 (450+500 yb+345 yb^2-90 yb^3+252 yb^4+102 yb^5+9 yb^6)+(2 yb^4 (-85+109 yb-91 yb^2+15 yb^3)+2 ya^7 yb (49+73 yb-41 yb^2+27 yb^3)+2 ya yb^3 (295-127 yb+207 yb^2-21 yb^3+66 yb^4)-2 ya^6 (34+164 yb+317 yb^2+151 yb^3-47 yb^4+81 yb^5)-2 ya^2 yb^2 (375+339 yb+321 yb^2+167 yb^3+88 yb^4+138 yb^5)+2 ya^3 yb (205+689 yb+665 yb^2+641 yb^3+38 yb^4+346 yb^5+76 yb^6)+2 ya^5 (66+348 yb+632 yb^2+547 yb^3+153 yb^4+105 yb^5+81 yb^6)-2 ya^4 (40+398 yb+774 yb^2+936 yb^3+295 yb^4+283 yb^5+187 yb^6+27 yb^7)) z+(2 yb (-45+184 yb-339 yb^2+373 yb^3-184 yb^4+51 yb^5)+ya^6 (48-82 yb+218 yb^2+346 yb^3-106 yb^4+72 yb^5)-2 ya^5 (26+151 yb+242 yb^2+536 yb^3+224 yb^4+65 yb^5+36 yb^6)+2 ya (45-125 yb+263 yb^2-860 yb^3+777 yb^4-599 yb^5+51 yb^6)+2 ya^4 (7+243 yb+851 yb^2+567 yb^3+560 yb^4+334 yb^5+118 yb^6)+2 ya^2 (-59-13 yb+860 yb^2-145 yb^3+604 yb^4+182 yb^5+211 yb^6)-2 ya^3 (-89+380 yb+665 yb^2+780 yb^3+517 yb^4+344 yb^5+283 yb^6)) z^2+(8 yb (31-106 yb+143 yb^2-82 yb^3+18 yb^4)+4 ya^4 (9+75 yb-242 yb^2+136 yb^3-175 yb^4-83 yb^5)+4 ya^5 (-6+37 yb-46 yb^2+14 yb^3+68 yb^4+5 yb^5)-4 ya^2 (-67-27 yb+290 yb^2-258 yb^3+273 yb^4+29 yb^5)+4 ya (-37+110 yb-292 yb^2+456 yb^3-295 yb^4+98 yb^5)+4 ya^3 (-81+89 yb-38 yb^2+290 yb^3-41 yb^4+181 yb^5)) z^3+(168 (-1+yb)^3 yb+48 ya^2 (-3-3 yb+5 yb^2-9 yb^3+2 yb^4)+16 ya (3-10 yb+34 yb^2-30 yb^3+11 yb^4)+16 ya^3 (9-10 yb+42 yb^2-30 yb^3+13 yb^4)+8 ya^4 (-6-17 yb+43 yb^2-51 yb^3+15 yb^4)) z^4) Log[(1+yb)/(1+ya)])/(589824 \[Pi]^5 (-1+ya)^3 (1+ya) (-1+yb)^3 (1+yb) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))+1/(589824 \[Pi]^5 (-1+ya)^3 (1+ya)^3 (-1+yb)^3 (1+yb)^5 (-1+z) z^5) g^6 (-1360-632 yb+5006 yb^2+1898 yb^3-7154 yb^4-2147 yb^5+4415 yb^6+1080 yb^7-1760 yb^8+153 yb^9+53 yb^10+9 ya^9 (-1+yb)^3 (13-2 yb+yb^2)+ya^8 (126+223 yb-1985 yb^2+2234 yb^3-1176 yb^4+207 yb^5-69 yb^6-8 yb^7)+ya^7 (50-820 yb+1722 yb^2+3012 yb^3-5370 yb^4+3268 yb^5-18 yb^6+44 yb^7-96 yb^8)-2 ya^6 (70+268 yb-1547 yb^2+2492 yb^3-359 yb^4-1748 yb^5+2367 yb^6-628 yb^7-83 yb^8+64 yb^9)+ya (-184+324 yb+946 yb^2-470 yb^3-745 yb^4+1743 yb^5-1386 yb^6+2092 yb^7-441 yb^8+87 yb^9-174 yb^10)+ya^5 (413+1753 yb-1674 yb^2-9840 yb^3+9174 yb^4-1940 yb^5+566 yb^6+916 yb^7-1271 yb^8+151 yb^9-40 yb^10)+ya^4 (-1872-1365 yb+5003 yb^2+8364 yb^3-3186 yb^4-12544 yb^5+11222 yb^6-896 yb^7-834 yb^8+617 yb^9-29 yb^10)+2 ya^3 (-25-541 yb-74 yb^2+2974 yb^3-2419 yb^4-1444 yb^5+1299 yb^6-1078 yb^7+736 yb^8-359 yb^9+35 yb^10)+2 ya^2 (1551+915 yb-5727 yb^2-3308 yb^3+6279 yb^4+5590 yb^5-6329 yb^6-1292 yb^7+1430 yb^8-49 yb^9+44 yb^10)+(24-990 yb-1520 yb^2+3083 yb^3+5829 yb^4-2633 yb^5-3223 yb^6-1775 yb^7+3455 yb^8-85 yb^9-53 yb^10+ya^8 (-270-52 yb+2354 yb^2-2936 yb^3+1518 yb^4-252 yb^5+78 yb^6+8 yb^7)+ya^7 (651-133 yb-1105 yb^2-8177 yb^3+12193 yb^4-7135 yb^5+213 yb^6-107 yb^7+144 yb^8)+ya^6 (-232-251 yb+349 yb^2+5441 yb^3+4201 yb^4-13569 yb^5+13351 yb^6-2245 yb^7-453 yb^8+192 yb^9)+ya^2 (-1966-443 yb+10823 yb^2+11 yb^3-5529 yb^4-16223 yb^5+18381 yb^6+4601 yb^7-6069 yb^8-42 yb^9-88 yb^10)+ya^3 (-2211-229 yb+10311 yb^2-2795 yb^3-4173 yb^4+9551 yb^5-8325 yb^6+11015 yb^7-4300 yb^8+1338 yb^9-70 yb^10)+ya^4 (2908+3304 yb-11542 yb^2-9439 yb^3-10083 yb^4+34789 yb^5-23819 yb^6+435 yb^7+1547 yb^8-929 yb^9+29 yb^10)+ya^5 (-814-2004 yb-2377 yb^2+20279 yb^3-13913 yb^4-13 yb^5-323 yb^6-4043 yb^7+3627 yb^8-331 yb^9+40 yb^10)+ya (1878+798 yb-7133 yb^2-5467 yb^3+9637 yb^4-4515 yb^5+3987 yb^6-7889 yb^7+1889 yb^8-143 yb^9+174 yb^10)) z+(4548+4603 yb-12699 yb^2-14925 yb^3+10369 yb^4+14821 yb^5-6305 yb^6-1295 yb^7-1993 yb^8-68 yb^9+ya^7 (19-1783 yb+3127 yb^2+3149 yb^3-6679 yb^4+4011 yb^5-195 yb^6+63 yb^7-48 yb^8)+ya^3 (5205+2695 yb-19635 yb^2-7505 yb^3+17275 yb^4-8383 yb^5+9295 yb^6-15947 yb^7+4180 yb^8-620 yb^9)+ya^6 (1164-1011 yb-761 yb^2-4471 yb^3-5493 yb^4+15175 yb^5-12219 yb^6+1059 yb^7+349 yb^8-64 yb^9)+ya (-3223-3813 yb+12581 yb^2+10303 yb^3-11797 yb^4+713 yb^5-6185 yb^6+10341 yb^7-1424 yb^8+56 yb^9)+ya^2 (-5704-7093 yb+18781 yb^2+15939 yb^3-22031 yb^4-4891 yb^5+647 yb^6+321 yb^7+3507 yb^8+140 yb^9)+ya^5 (-1425+3669 yb+2775 yb^2-7867 yb^3+1201 yb^4+4811 yb^5-1763 yb^6+5927 yb^7-3284 yb^8+180 yb^9)+ya^4 (120+2669 yb-6985 yb^2+5633 yb^3+21379 yb^4-26641 yb^5+13909 yb^6-213 yb^7-583 yb^8+312 yb^9)) z^2+(-8 ya (-170-888 yb+2223 yb^2-1120 yb^3+827 yb^4-832 yb^5-451 yb^6+664 yb^7+3 yb^8)-2 ya^6 (432-1799 yb+4149 yb^2-5391 yb^3+1477 yb^4+2227 yb^5-1801 yb^6+35 yb^7+31 yb^8)-2 ya^4 (910+4225 yb-11367 yb^2+3593 yb^3+5541 yb^4-1909 yb^5+691 yb^6-853 yb^7+65 yb^8)+8 ya^5 (41+640 yb-1955 yb^2+1864 yb^3-857 yb^4+88 yb^5+223 yb^6-416 yb^7+116 yb^8)+2 (-2298-1427 yb+4365 yb^2+9589 yb^3-9239 yb^4-4945 yb^5+2607 yb^6+1583 yb^7+149 yb^8)-2 ya^2 (-2904-3213 yb+9279 yb^2+9467 yb^3-13761 yb^4-3343 yb^5+2693 yb^6+1761 yb^7+149 yb^8)-8 ya^3 (203+1464 yb-4210 yb^2+3176 yb^3-1540 yb^4+728 yb^5+514 yb^6-1016 yb^7+169 yb^8)) z^3+(16 ya^5 (34-312 yb+821 yb^2-1131 yb^3+860 yb^4-334 yb^5-3 yb^6+33 yb^7)+32 ya^2 (-77+198 yb-552 yb^2+1101 yb^3-1037 yb^4+376 yb^5-78 yb^6+37 yb^7)+16 ya (19-327 yb+866 yb^2-1086 yb^3+815 yb^4-379 yb^5+12 yb^6+48 yb^7)-16 ya^3 (69-623 yb+1639 yb^2-2265 yb^3+1723 yb^4-665 yb^5-7 yb^6+65 yb^7)-8 ya^4 (-209+341 yb-939 yb^2+2367 yb^3-2239 yb^4+587 yb^5-101 yb^6+129 yb^7)-8 (-227+323 yb-885 yb^2+2421 yb^3-2293 yb^4+533 yb^5-83 yb^6+147 yb^7)) z^4+(-144 (-1+yb)^4 (3-6 yb+7 yb^2)+288 ya^2 (-1+yb)^4 (3-6 yb+7 yb^2)-144 ya^4 (-1+yb)^4 (3-6 yb+7 yb^2)) z^5) Log[1-z];


(* ::Chapter:: *)
(*q(p1)+q(p2)->q(p3)+q(p4)+g(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})+(#/.{ya->-ya,yb->-yb})+(#/.{ya->-yb,yb->-ya})&*)


Integral$B$sim=-(1/(165888 \[Pi]^5 (-1+ya)^3 (1+ya)^3 (-1+yb)^3 (1+yb)^3 (-1+z) z^3)) g^6 (-264+587 ya yb+ya^2 (853+669 yb^2)+ya^3 yb (-4121+4804 yb^2)+ya^4 (212-2829 yb^2-396 yb^4)-5 ya^7 yb (115-12 yb^2+9 yb^4)+ya^5 yb (1842-2747 yb^2+195 yb^4)+ya^6 (23+1198 yb^2+609 yb^4-75 yb^6)+(382+233 ya yb+33 ya^7 yb (-1+yb^2)^2+ya^2 (-1899+465 yb^2)+ya^3 (3669 yb-8270 yb^3)+ya^4 (-1194+4969 yb^2-260 yb^4)+ya^5 yb (632+3337 yb^2+399 yb^4)+ya^6 (-71-1600 yb^2-855 yb^4+63 yb^6)) z+(-92-520 ya yb+ya^2 (1866-3364 yb^2)+66 ya^6 (-1+yb^2)^2+18 ya^7 yb (-1+yb^2)^2+ya^3 (-726 yb+3532 yb^3)-2 ya^5 yb (566+271 yb^2+306 yb^4)+2 ya^4 (566-383 yb^2+612 yb^4)) z^2+(-92-12 ya^6 (-1+yb^2)^2+92 ya^2 (-5+14 yb^2)+4 ya^4 (4-215 yb^2+27 yb^4)) z^3)+(g^6 ya (3520 ya^2 yb^3-5 ya^3 yb^2 (1056-659 yb+2820 yb^2)+ya^9 (-304-93 yb-84 yb^2-15 yb^3)+ya^8 (-617+2324 yb+630 yb^2+564 yb^3+75 yb^4)+3 ya^4 yb (704-1977 yb+8100 yb^2-2171 yb^3+4548 yb^4)-3 ya^7 (300-1298 yb+2664 yb^2+585 yb^3+568 yb^4+45 yb^5)+ya^5 (-352+3295 yb-14760 yb^2+13451 yb^3-24344 yb^4-1197 yb^5-1860 yb^6)+ya^6 (-659+5460 yb-10215 yb^2+16672 yb^3+2415 yb^4+3084 yb^5+75 yb^6)+(3720 ya yb^2-10 ya^2 yb (496-429 yb+2922 yb^2)+ya^8 (-275-3910 yb-864 yb^2-786 yb^3-117 yb^4)+ya^3 (1240-6435 yb+44860 yb^2-17606 yb^3+100508 yb^4)+ya^4 (2145-19180 yb+29100 yb^2-161258 yb^3+29960 yb^4-57550 yb^5)+ya^7 (1204-5565 yb+24052 yb^2+4590 yb^3+3960 yb^4+351 yb^5)-2 ya^6 (-897+9619 yb-15065 yb^2+31886 yb^3+4293 yb^4+4383 yb^5+117 yb^6)+2 ya^5 (1770-6644 yb+39392 yb^2-27125 yb^3+50590 yb^4+2430 yb^5+2796 yb^6)) z+(552 yb-12 ya (46-74 yb+1579 yb^2)+8 ya^2 (-111+2993 yb-2208 yb^2+13806 yb^3)+ya^3 (-4996+21978 yb-163678 yb^2+35290 yb^3-243786 yb^4)-2 ya^7 (889+2071 yb+9847 yb^2+1419 yb^3+1200 yb^4+126 yb^5)+ya^4 (-4314+60928 yb-50952 yb^2+358936 yb^3-52822 yb^4+96248 yb^5)+2 ya^6 (-1231+9516 yb-7728 yb^2+44792 yb^3+5385 yb^4+4164 yb^5+126 yb^6)-2 ya^5 (3849-9062 yb+66202 yb^2-36210 yb^3+83069 yb^4+3966 yb^5+2964 yb^6)) z^2+(368-2600 yb+ya (3704-4092 yb+43128 yb^2)+ya^2 (6060-50856 yb+25088 yb^2-197936 yb^3)+4 ya^3 (3272-5898 yb+65034 yb^2-10053 yb^3+66344 yb^4)+4 ya^4 (1450-18072 yb+8233 yb^2-87642 yb^3+9620 yb^4-20030 yb^5)-4 ya^6 (137+3898 yb+4994 yb^2+11668 yb^3+973 yb^4+642 yb^5+24 yb^6)+4 ya^5 (1442-2755 yb+22244 yb^2-3126 yb^3+34102 yb^4+1801 yb^5+654 yb^6)) z^3+(-1936+3936 yb-8 ya (1294-863 yb+5167 yb^2)+8 ya^2 (-1915+7166 yb+2113 yb^2+23348 yb^3)-8 ya^3 (2157-1514 yb+21105 yb^2-5083 yb^3+15127 yb^4)+8 ya^4 (-771+3602 yb-1544 yb^2+18250 yb^3+1371 yb^4+4742 yb^5)-8 ya^5 (357+1103 yb+6235 yb^2+5169 yb^3+6116 yb^4+200 yb^5+42 yb^6)) z^4+(32 (89-95 yb)+32 ya (345-310 yb+178 yb^2)-32 ya^2 (-431+1190 yb+2022 yb^2+3388 yb^3)-32 ya^3 (-275+351 yb-115 yb^2+2729 yb^3+529 yb^4)-32 ya^4 (-60+272 yb+772 yb^2+2034 yb^3+1308 yb^4+317 yb^5)) z^5+(128 (-10+9 yb)+128 ya (-30+44 yb+51 yb^2)+128 ya^2 (-30+86 yb+228 yb^2+177 yb^3)+128 ya^3 (-10+30 yb+80 yb^2+122 yb^3+21 yb^4)) z^6) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(165888 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^4 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (ya-yb) (1056 ya^2 yb^2-2 ya^3 yb (704-659 yb+1890 yb^2)+ya^8 (304+93 yb+84 yb^2+15 yb^3)+ya^7 (617-1716 yb-444 yb^2-396 yb^3-45 yb^4)+ya^4 (352-1977 yb+6540 yb^2-2235 yb^3+3600 yb^4)+ya^5 (659-3660 yb+4278 yb^2-6444 yb^3-423 yb^4-516 yb^5)+ya^6 (900-2660 yb+4256 yb^2+774 yb^3+828 yb^4+30 yb^5)+(536 ya yb+ya^2 (-536+827 yb-5936 yb^2)+ya^3 (-827+7676 yb-4970 yb^2+24510 yb^3)+ya^4 (-1740+5530 yb-36728 yb^2+10497 yb^3-12924 yb^4)+ya^7 (275+3302 yb+678 yb^2+618 yb^3+87 yb^4)+ya^6 (-596+5067 yb-13848 yb^2-2316 yb^3-1932 yb^4-87 yb^5)+ya^5 (-560+12814 yb-15839 yb^2+23470 yb^3+1638 yb^4+1314 yb^5)) z+(92+ya (552-2304 yb)+ya^2 (2612-4578 yb+14358 yb^2)+ya^3 (3110-19688 yb+3834 yb^2-52608 yb^3)+ya^4 (5314-276 yb+62438 yb^2-21638 yb^3+16914 yb^4)+2 ya^6 (585+1703 yb+6765 yb^2+819 yb^3+666 yb^4+54 yb^5)-2 ya^5 (-889+3340 yb-7620 yb^2+17676 yb^3+1587 yb^4+564 yb^5)) z^2+(-484+8 ya (-363+362 yb)+ya^2 (-5836+7260 yb-13504 yb^2)+4 ya^3 (-1009+7137 yb+5928 yb^2+14644 yb^3)-4 ya^4 (835-1663 yb+4093 yb^2-6633 yb^3+2852 yb^4)+4 ya^5 (-1+2007 yb+3313 yb^2+6167 yb^3+432 yb^4+105 yb^5)) z^3+(712+ya (4272-776 yb)+8 ya^2 (674-178 yb+1287 yb^2)-8 ya^3 (-274+1454 yb+318 yb^2+929 yb^3)+16 ya^4 (18-42 yb+768 yb^2+926 yb^3+469 yb^4)) z^4+(-320-640 ya (3+yb)-192 ya^2 (10+14 yb+23 yb^2)-128 ya^3 (5+6 yb+23 yb^2+yb^3)) z^5) Log[(1-yb)/(1-ya)])/(331776 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^4 (ya^2-2 ya yb+yb^2+4 ya yb z))+1/(331776 \[Pi]^5 (-1+ya)^4 (1+ya)^4 (-1+yb)^4 (1+yb)^4 (-1+z) z^4) g^6 (528-1878 ya yb+3 ya^2 (-686+981 yb^2)+ya^3 (8982 yb-15788 yb^3)+ya^4 (843+1554 yb^2-14082 yb^4)-6 ya^5 yb (1699-7166 yb^2+3300 yb^4)+ya^10 (-304-717 yb^2-114 yb^4+15 yb^6)+2 ya^9 yb (343+1843 yb^2+9 yb^4+45 yb^6)-2 ya^7 yb (99+7564 yb^2-3390 yb^4+126 yb^6)+ya^6 (908-2511 yb^2+13852 yb^4+2638 yb^6)+3 ya^8 (225+402 yb^2-1217 yb^4-620 yb^6+45 yb^8)+(-1212+2585 ya yb+ya^2 (4963-10792 yb^2)-ya^3 yb (3929+2348 yb^2)+ya^4 (-5403+17838 yb^2+30330 yb^4)+ya^5 yb (18901-52674 yb^2+43410 yb^4)+ya^6 (-4283-7896 yb^2-42486 yb^4-2368 yb^6)-ya^9 yb (1135+5725 yb^2+81 yb^4+99 yb^6)+ya^7 (2113 yb+10704 yb^3-10726 yb^5-996 yb^7)+ya^8 (107+6679 yb^2+11631 yb^4+3081 yb^6-189 yb^8)) z+(1404-2760 ya yb+24 ya^3 yb (-208+1659 yb^2)+ya^2 (-3490+3176 yb^2)+ya^4 (10830-25172 yb^2-5772 yb^4)-72 ya^5 yb (290+28 yb^2+525 yb^4)+ya^6 (5722-4544 yb^2+35796 yb^4-2536 yb^6)+24 ya^7 yb (28+814 yb^2+264 yb^4+87 yb^6)+ya^8 (-510-3866 yb^2-9910 yb^4-1182 yb^6+54 yb^8)) z^2+(-1416+2380 ya yb-68 ya^3 yb (34+213 yb^2)+8 ya^2 (346+555 yb^2)-24 ya^4 (510-814 yb^2+999 yb^4)+4 ya^5 yb (2938+162 yb^2+3459 yb^4)+8 ya^6 (-62+902 yb^2+282 yb^4+239 yb^6)-4 ya^7 yb (350+1942 yb^2+418 yb^4+245 yb^6)) z^3+(784-48 ya^2 (44+15 yb^2)+16 ya^4 (274-336 yb^2+381 yb^4)+16 ya^6 (-80+78 yb^2-220 yb^4+31 yb^6)) z^4) Log[1-z];


(* ::Input:: *)
(**)


(* ::Chapter:: *)
(*q(p1)+qb(p2)->qb(p3)+q(p4)+g(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})+(#/.{ya->-ya,yb->-yb})+(#/.{ya->-yb,yb->-ya})&*)


Integral$B$cross1$sim-1/(663552 \[Pi]^5 (-1+ya)^3 (1+ya)^3 (-1+yb)^3 (1+yb)^3 (-1+z) z^4) g^6 (1134+250 ya yb+54 ya^9 yb (-1+yb^2)^2+8 ya^3 yb (-218+373 yb^2)+ya^2 (-5920+7270 yb^2)+ya^4 (4680-10144 yb^2+2522 yb^4)+ya^5 (2250 yb-7244 yb^3+4016 yb^5)+ya^6 (-760+332 yb^2+1944 yb^4-1042 yb^6)+4 ya^8 (-71+282 yb^2-341 yb^4+126 yb^6)+4 ya^7 yb (-249+766 yb^2-789 yb^4+144 yb^6)+(-3635+1478 ya yb+ya^2 (17165-15554 yb^2)+27 ya^9 yb (-1+yb^2)^2-ya^8 (-1+yb^2)^2 (-91+141 yb^2)+ya^3 yb (-12424+15319 yb^2)+ya^4 (-10289+16858 yb^2-10908 yb^4)+ya^5 (4451 yb-6238 yb^3-911 yb^5)+ya^6 (2287-608 yb^2+4954 yb^4-270 yb^6)-ya^7 yb (962+2002 yb^2-1598 yb^4+309 yb^6)) z+(2514+584 ya yb-206 ya^7 yb (-1+yb^2)^2+18 ya^9 yb (-1+yb^2)^2-4 ya^8 (-1+yb^2)^2 (-5+6 yb^2)+ya^2 (-13550+11860 yb^2)+ya^3 (13382 yb-29100 yb^3)+2 ya^5 yb (499+6861 yb^2+207 yb^4)+ya^4 (1564+994 yb^2+4554 yb^4)+ya^6 (-742-3420 yb^2-4054 yb^4+280 yb^6)) z^2+(-245-1095 ya yb+ya^2 (5168-9356 yb^2)+58 ya^6 (-1+yb^2)^2+9 ya^8 (-1+yb^2)^2-162 ya^7 yb (-1+yb^2)^2+27 ya^9 yb (-1+yb^2)^2+4 ya^3 yb (-776+2647 yb^2)-ya^5 yb (1995+3494 yb^2+900 yb^4)+ya^4 (2679-1170 yb^2+2924 yb^4)) z^3+(-174-196 ya^6 (-1+yb^2)^2+6 ya^8 (-1+yb^2)^2+8 ya^2 (-92+271 yb^2)+2 ya^4 (765-2246 yb^2+852 yb^4)) z^4)+(g^6 ya (-540 ya^2 yb^3-5 ya^3 yb^2 (-162+81 yb+167 yb^2)+ya^4 yb (-324+729 yb+1228 yb^2-626 yb^3-1949 yb^4)+ya^10 (-11-23 yb-14 yb^2+21 yb^3+27 yb^4)+ya^9 (-51-31 yb+87 yb^2+152 yb^3-6 yb^4-135 yb^5)+ya^5 (54-405 yb-452 yb^2+1306 yb^3+2906 yb^4-818 yb^5-1027 yb^6)+ya^8 (-64+209 yb+417 yb^2+yb^3-550 yb^4-384 yb^5+243 yb^6)+ya^6 (81+52 yb-1010 yb^2-1012 yb^3+1678 yb^4+1558 yb^5-466 yb^6-885 yb^7)+ya^7 (7+394 yb-103 yb^2-1235 yb^3-596 yb^4+878 yb^5+1254 yb^6-135 yb^7)+(-684 ya yb^2+8 ya^2 yb (114-87 yb+1045 yb^2)+ya^3 (-228+1044 yb-12570 yb^2+7173 yb^3-25435 yb^4)+ya^9 (-273+159 yb-87 yb^2-95 yb^3+112 yb^4+216 yb^5)+ya^4 (-348+5064 yb-12393 yb^2+43886 yb^3-7937 yb^4+33286 yb^5)+ya^8 (-787+2286 yb-1956 yb^2-250 yb^3+775 yb^4+612 yb^5-648 yb^6)+ya^5 (-854+6309 yb-26368 yb^2+16519 yb^3-54720 yb^4+4281 yb^5+1699 yb^6)+ya^7 (-1381+4912 yb-10543 yb^2+6315 yb^3+1668 yb^4-1755 yb^5-3456 yb^6+432 yb^7)+ya^6 (-1089+9298 yb-12707 yb^2+29964 yb^3-8799 yb^4-3030 yb^5+1075 yb^6+2732 yb^7)) z+(-144 yb+6 ya (24-41 yb+1591 yb^2)+ya^2 (246-12512 yb+10146 yb^2-55916 yb^3)+ya^3 (2966-14325 yb+84900 yb^2-27598 yb^3+189150 yb^4)+ya^4 (4179-34764 yb+42306 yb^2-297592 yb^3+51070 yb^4-111788 yb^5)+ya^8 (-221-3412 yb+2924 yb^2+656 yb^3-13 yb^4-36 yb^5+486 yb^6)-2 ya^5 (-2890+8008 yb-67618 yb^2+46853 yb^3-89942 yb^4+6215 yb^5+487 yb^6)+ya^6 (1308-27336 yb+53254 yb^2-91200 yb^3+24450 yb^4+4176 yb^5-350 yb^6-2964 yb^7)+ya^7 (542-10397 yb+26516 yb^2-14944 yb^3-3858 yb^4+363 yb^5+3000 yb^6-486 yb^7)) z^2+(8 (-3+137 yb)+ya (-952+1504 yb-40684 yb^2)+4 ya^2 (-214+12366 yb-9211 yb^2+45632 yb^3)-4 ya^3 (2147-10628 yb+67553 yb^2-8877 yb^3+113584 yb^4)+4 ya^4 (-1807+24674 yb-11088 yb^2+160408 yb^3-28078 yb^4+39988 yb^5)+4 ya^5 (-3149+3250 yb-49498 yb^2+42177 yb^3-60737 yb^4+5382 yb^5+605 yb^6)+4 ya^7 (-298-264 yb-3793 yb^2+3555 yb^3+965 yb^4+167 yb^5-162 yb^6+54 yb^7)+4 ya^6 (-925+3356 yb-13421 yb^2+24746 yb^3-9267 yb^4-2002 yb^5-185 yb^6+318 yb^7)) z^3+(392-6696 yb+ya (7288-11148 yb+68624 yb^2)+ya^2 (13676-76272 yb+47560 yb^2-290128 yb^3)+4 ya^3 (5304-8444 yb+98946 yb^2+23 yb^3+123472 yb^4)-4 ya^4 (-1212+30468 yb+4187 yb^2+145628 yb^3-29438 yb^4+27946 yb^5)-4 ya^5 (-1650+5755 yb-18624 yb^2+27772 yb^3-38654 yb^4+5063 yb^5+988 yb^6)+4 ya^6 (287-1844 yb+708 yb^2-7080 yb^3+6831 yb^4+1628 yb^5+102 yb^6-28 yb^7)) z^4+(16 (-147+907 yb)+16 ya (-1025+3098 yb+91 yb^2)+32 ya^2 (-973+2569 yb+2595 yb^2+7892 yb^3)-16 ya^3 (2026+1029 yb+17275 yb^2+3562 yb^3+15178 yb^4)+16 ya^4 (-571+1848 yb-1624 yb^2+10558 yb^3-1929 yb^4+3013 yb^5)+16 ya^5 (-61+430 yb-738 yb^2+1022 yb^3-1183 yb^4+1068 yb^5+147 yb^6)) z^5+(64 (31-261 yb)-64 ya (-155+1375 yb+1748 yb^2)-128 ya^2 (-140+813 yb+2253 yb^2+1687 yb^3)+64 ya^3 (259-170 yb-447 yb^2-1626 yb^3+85 yb^4)-64 ya^4 (-107-206 yb-341 yb^2+126 yb^3-6 yb^4+35 yb^5)) z^6+(7936 yb+256 ya yb (187+282 yb)+768 ya^2 yb (76+229 yb+135 yb^2)+256 ya^3 yb (107+322 yb+363 yb^2+76 yb^3)) z^7) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(331776 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (ya-yb) (-162 ya^2 yb^2-2 ya^3 yb (-108+81 yb+127 yb^2)+ya^4 (-54+243 yb+327 yb^2-212 yb^3-577 yb^4)+ya^9 (11+23 yb+14 yb^2-21 yb^3-27 yb^4)+ya^5 (-81-66 yb+414 yb^2+795 yb^3-280 yb^4-301 yb^5)+ya^8 (51+53 yb-41 yb^2-124 yb^3-36 yb^4+81 yb^5)+ya^6 (-7-266 yb-162 yb^2+538 yb^3+425 yb^4-178 yb^5-276 yb^6)+ya^7 (64-107 yb-322 yb^2-106 yb^3+288 yb^4+333 yb^5-54 yb^6)+(-120 ya yb+6 ya^2 (20-31 yb+428 yb^2)+ya^3 (186-3408 yb+3028 yb^2-6580 yb^3)+ya^4 (840-4245 yb+11629 yb^2-2647 yb^3+9149 yb^4)+ya^8 (273-181 yb+41 yb^2+67 yb^3-70 yb^4-162 yb^5)+ya^5 (1217-6532 yb+5154 yb^2-14436 yb^3+1371 yb^4+412 yb^5)+ya^7 (809-1796 yb+1516 yb^2+372 yb^3-447 yb^4-680 yb^5+162 yb^6)+ya^6 (1483-3316 yb+6810 yb^2-2706 yb^3-825 yb^4+380 yb^5+750 yb^6)) z+(-6+4 ya (-9+337 yb)+ya^2 (-1192+2115 yb-11734 yb^2)+ya^3 (-1455+14774 yb-8948 yb^2+45026 yb^3)+ya^4 (-2698+7784 yb-66838 yb^2+16591 yb^3-26840 yb^4)+ya^5 (204+20638 yb-25959 yb^2+41424 yb^3-3472 yb^4-74 yb^5)+ya^6 (-98+8665 yb-17110 yb^2+7252 yb^3+1840 yb^4-117 yb^5-764 yb^6)+ya^7 (199+2820 yb-2568 yb^2-650 yb^3-39 yb^4+134 yb^5-216 yb^6)) z^2+(98+ya (588-5606 yb)+ya^2 (4710-10744 yb+20382 yb^2)-8 ya^3 (-826+3546 yb+150 yb^2+12277 yb^3)+2 ya^4 (4888+5826 yb+54603 yb^2-19680 yb^3+15883 yb^4)+ya^5 (2436-3684 yb+33032 yb^2-49120 yb^3+5788 yb^4+674 yb^5)+2 ya^6 (323+532 yb+5044 yb^2-4784 yb^3-1257 yb^4-148 yb^5+81 yb^6)) z^3+(-588+8 ya (-441+902 yb)+16 ya^2 (-429+1520 yb+23 yb^2)+32 ya^3 (-152+1632 yb+2525 yb^2+3561 yb^3)-4 ya^4 (1214-2186 yb+3316 yb^2-11912 yb^3+5731 yb^4)-8 ya^5 (107-488 yb-388 yb^2-2080 yb^3+1373 yb^4+178 yb^5)) z^4+(496+ya (2976-3056 yb)+16 ya^2 (184-610 yb+201 yb^2)-16 ya^3 (22+1514 yb+1678 yb^2+1383 yb^3)+32 ya^4 (-45-296 yb-93 yb^2+62 yb^3+178 yb^4)) z^5+(-64 ya yb-5376 ya^2 yb (1+2 yb)-64 ya^3 yb (90+268 yb+93 yb^2)) z^6) Log[(1-yb)/(1-ya)])/(663552 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))-1/(663552 \[Pi]^5 (-1+ya)^4 (1+ya)^4 (-1+yb)^4 (1+yb)^4 (-1+z) z^5) g^6 (1134+142 ya yb+ya^3 yb (-1760+4541 yb^2)+ya^2 (-8080+14069 yb^2)+ya^5 yb (3283-15838 yb^2+13586 yb^4)+ya^4 (10371-34402 yb^2+18850 yb^4)+ya^6 (-5174+15359 yb^2-11936 yb^4-1234 yb^6)+ya^11 yb (-64+157 yb^2-158 yb^4+81 yb^6)+ya^7 yb (-2802+12359 yb^2-20400 yb^4+7310 yb^6)+ya^8 (307+564 yb^2-4667 yb^4+6466 yb^6-1547 yb^8)+ya^10 (324-1467 yb^2+2582 yb^4-2023 yb^6+504 yb^8)+ya^9 yb (979-3920 yb^2+6165 yb^4-4210 yb^6+549 yb^8)+(-4268+3088 ya yb+ya^2 (27136-46389 yb^2)+2 ya^3 yb (-6429+9794 yb^2)+ya^4 (-31881+101631 yb^2-36926 yb^4)+2 ya^5 yb (7599-28054 yb^2+10560 yb^4)+ya^6 (13719-48037 yb^2+31004 yb^4-13930 yb^6)+2 ya^7 yb (825+7796 yb^2+2790 yb^4-2678 yb^6)+ya^10 (29+2595 yb^2-1939 yb^4+1697 yb^6-366 yb^8)-2 ya^9 yb (1051+965 yb^2+3455 yb^4-2009 yb^6+285 yb^8)+ya^8 (-2483+3405 yb^2+3261 yb^4+1253 yb^6+489 yb^8)) z+(4570-4477 ya yb+27 ya^3 yb (203+408 yb^2)+7 ya^2 (-3783+6992 yb^2)+ya^4 (35803-115210 yb^2+2454 yb^4)+ya^5 (-34279 yb+79626 yb^3-69834 yb^5)+ya^6 (-8595+60344 yb^2+18842 yb^4+14840 yb^6)+ya^7 (1243 yb-21992 yb^3+21862 yb^5-192 yb^7)+ya^9 yb (1565+8037 yb^2+2571 yb^4-729 yb^6+102 yb^8)+ya^8 (1781-16541 yb^2-14231 yb^4-7087 yb^6+567 yb^8)) z^2+(-3908+4736 ya yb+ya^2 (16674-21192 yb^2)+48 ya^3 yb (95-1173 yb^2)+ya^4 (-32766+82004 yb^2-18132 yb^4)+16 ya^5 yb (2254-579 yb^2+4098 yb^4)-16 ya^7 yb (283+1212 yb^2+1327 yb^4+13 yb^6)-2 ya^6 (-475+8320 yb^2+14106 yb^4+828 yb^6)+2 ya^8 (87+2957 yb^2+7619 yb^4+823 yb^6-47 yb^8)) z^3+(3184-3512 ya yb+16 ya^2 (-799+606 yb^2)+8 ya^3 yb (844+1419 yb^2)-8 ya^5 yb (2182-1176 yb^2+2595 yb^4)+16 ya^4 (1568-3519 yb^2+2913 yb^4)+8 ya^7 yb (392+614 yb^2+724 yb^4+47 yb^6)+16 ya^6 (-255+370 yb^2-1139 yb^4+56 yb^6)) z^4+(-992+96 ya^2 (49-54 yb^2)-32 ya^4 (176-411 yb^2+249 yb^4)-32 ya^6 (-107+282 yb^2-311 yb^4+76 yb^6)) z^5) Log[1-z];


(* ::Input:: *)
(**)


(* ::Chapter:: *)
(*q(p1)+g(p2)->q(p3)+q(p4)+qb(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})&*)


Integral$B$cross2$sim=(g^6 (-24 ya^8 (-146+449 yb-572 yb^2+294 yb^3-62 yb^4+17 yb^5+4 yb^6)-12 ya^7 (-427+2310 yb-5457 yb^2+6736 yb^3-3245 yb^4+78 yb^5-55 yb^6+124 yb^7)-12 ya^6 (616+1801 yb-7430 yb^2+12375 yb^3-13520 yb^4+7479 yb^5-1310 yb^6-119 yb^7+172 yb^8)-12 ya^2 (1144+3205 yb-1438 yb^2-11351 yb^3+12100 yb^4-10179 yb^5+8866 yb^6-3241 yb^7+800 yb^8+30 yb^9)-12 ya^5 (332-2748 yb+1385 yb^2+7654 yb^3-16549 yb^4+15240 yb^5-6801 yb^6+1230 yb^7+33 yb^8+32 yb^9)+12 (1680+14 yb-4636 yb^2+525 yb^3+4166 yb^4-859 yb^5-2400 yb^6+1799 yb^7-362 yb^8+41 yb^9)-12 ya^3 (2769-2182 yb-4879 yb^2-7420 yb^3+27377 yb^4-15410 yb^5-2185 yb^6+3536 yb^7-1482 yb^8+68 yb^9)-12 ya^4 (404-5602 yb+5952 yb^2-511 yb^3+4366 yb^4-113 yb^5-9772 yb^6+6119 yb^7-950 yb^8+107 yb^9)+12 ya (2674-1948 yb-7991 yb^2+6394 yb^3+6239 yb^4-860 yb^5-9233 yb^6+5466 yb^7-873 yb^8+196 yb^9)+(12 ya^8 (-1+yb)^2 (1+yb)^3 (5+4 yb)+6 ya^7 (1295+178 yb-6679 yb^2+14376 yb^3-7959 yb^4+130 yb^5-97 yb^6+292 yb^7)+6 ya^6 (1348+4549 yb-18526 yb^2+37279 yb^3-51752 yb^4+29003 yb^5-3278 yb^6-559 yb^7+400 yb^8)+6 ya^5 (-2700+2586 yb-16879 yb^2+48980 yb^3-82837 yb^4+68342 yb^5-27793 yb^6+5624 yb^7+33 yb^8+36 yb^9)-6 (1264+1296 yb-2958 yb^2+487 yb^3-4538 yb^4+5255 yb^5-8522 yb^6+6357 yb^7-222 yb^8+45 yb^9)-6 ya^2 (-3598-9071 yb-10974 yb^2+78731 yb^3-67108 yb^4+42743 yb^5-42606 yb^6+17701 yb^7-1282 yb^8+72 yb^9)+6 ya^3 (1781-6192 yb+17075 yb^2-31728 yb^3+62307 yb^4-43902 yb^5-4475 yb^6+12996 yb^7-3344 yb^8+90 yb^9)+6 ya^4 (-4460-12726 yb+5758 yb^2+41591 yb^3-20272 yb^4+20897 yb^5-47474 yb^6+23465 yb^7-2288 yb^8+117 yb^9)-6 ya (760-4580 yb-9171 yb^2+33548 yb^3-24265 yb^4+24186 yb^5-34285 yb^6+18528 yb^7-3311 yb^8+126 yb^9)) z+(-18384+26186 yb+52887 yb^2-55554 yb^3-133064 yb^4+57703 yb^5+6955 yb^6+17840 yb^7-554 yb^8-95 yb^9+5 ya^8 (-1+yb)^2 (1+yb)^3 (5+4 yb)-ya^7 (-1+yb)^2 (1+yb)^3 (-203-161 yb+232 yb^2)+ya^6 (2995+29712 yb-45029 yb^2+10460 yb^3+131177 yb^4-88456 yb^5+3313 yb^6+2204 yb^7-296 yb^8)+ya (-39506-5698 yb+89461 yb^2+47132 yb^3-183783 yb^4+197508 yb^5-140617 yb^6+37804 yb^7-2035 yb^8-266 yb^9)+ya^2 (34795-19112 yb+99841 yb^2+143036 yb^3-271161 yb^4+198408 yb^5-138397 yb^6+92540 yb^7-1558 yb^8-152 yb^9)+ya^5 (-23950+55204 yb-61793 yb^2-36532 yb^3+254139 yb^4-273720 yb^5+107749 yb^6-21508 yb^7+335 yb^8+76 yb^9)+ya^3 (47125-158158 yb-117047 yb^2+176984 yb^3+157395 yb^4+27000 yb^5-89173 yb^6-46016 yb^7+1700 yb^8+190 yb^9)+ya^4 (33561+62241 yb-128405 yb^2-256828 yb^3+155559 yb^4-146964 yb^5+213357 yb^6-73416 yb^7+2408 yb^8+247 yb^9)) z^2+(5256+3148 yb-58129 yb^2+194146 yb^3-36452 yb^4+2923 yb^5-24293 yb^6-492 yb^7-46 yb^8-45 yb^9+3 ya^8 (-1+yb)^2 (1+yb)^3 (5+4 yb)+ya^7 (-1+yb)^2 (1+yb)^3 (41+37 yb)+ya^6 (-1+yb)^2 (1+yb)^3 (-307+721 yb)+ya (31604+111016 yb-269347 yb^2+347008 yb^3-206357 yb^4+58570 yb^5+17411 yb^6-3444 yb^7-319 yb^8-126 yb^9)+ya^2 (-75855-40718 yb-202219 yb^2+417748 yb^3-120707 yb^4-144710 yb^5-125 yb^6-4920 yb^7-454 yb^8-72 yb^9)+ya^5 (25164-17066 yb+101975 yb^2-134024 yb^3+96913 yb^4+34930 yb^5-24599 yb^6+2460 yb^7+227 yb^8+36 yb^9)+ya^3 (16919+81076 yb+121337 yb^2-563036 yb^3-19547 yb^4+81526 yb^5+108527 yb^6+984 yb^7+92 yb^8+90 yb^9)+ya^4 (-30485-137975 yb+388055 yb^2-260804 yb^3+204997 yb^4-33758 yb^5-50043 yb^6+5412 yb^7+500 yb^8+117 yb^9)) z^3+(38622 ya^2 (-1+yb)^2 (1+yb)^3-2406 ya^5 (-1+yb)^2 (1+yb)^3-294 ya^6 (-1+yb)^2 (1+yb)^3-54 ya^7 (-1+yb)^2 (1+yb)^3-6 ya^4 (-3832-9055 yb+18582 yb^2-19354 yb^3+13591 yb^4-10095 yb^5+816 yb^6+104 yb^7+27 yb^8)+6 (532-4691 yb+9854 yb^2-28082 yb^3+17955 yb^4-5731 yb^5+816 yb^6+104 yb^7+27 yb^8)+6 ya (-3493-13939 yb+28822 yb^2-47050 yb^3+31353 yb^4-16019 yb^5+1632 yb^6+208 yb^7+54 yb^8)-6 ya^3 (6849-3597 yb+8138 yb^2-67734 yb^3+41695 yb^4-5677 yb^5+1632 yb^6+208 yb^7+54 yb^8)) z^4))/(10616832 \[Pi]^5 (-1+ya)^2 (1+ya)^4 (-1+yb)^3 (1+yb)^4 (-1+z) z^4)+(g^6 (-30 ya^6-39 ya^7+313 ya^8+1024 ya^9+2122 ya^10+1767 ya^11+539 ya^12+180 ya^5 yb+165 ya^6 yb-2533 ya^7 yb-8252 ya^8 yb-19550 ya^9 yb-17851 ya^10 yb-7137 ya^11 yb-798 ya^12 yb-450 ya^4 yb^2-171 ya^5 yb^2+8889 ya^6 yb^2+29404 ya^7 yb^2+81152 ya^8 yb^2+80729 ya^9 yb^2+40613 ya^10 yb^2+7718 ya^11 yb^2+148 ya^12 yb^2+600 ya^3 yb^3-255 ya^4 yb^3-17669 ya^5 yb^3-60644 ya^6 yb^3-199636 ya^7 yb^3-215369 ya^8 yb^3-133901 ya^9 yb^3-33458 ya^10 yb^3-1410 ya^11 yb^3-50 ya^12 yb^3-450 ya^2 yb^4+795 ya^3 yb^4+21755 ya^4 yb^4+79468 ya^5 yb^4+322004 ya^6 yb^4+375724 ya^7 yb^4+287482 ya^8 yb^4+85338 ya^9 yb^4+5960 ya^10 yb^4+387 ya^11 yb^4+ya^12 yb^4+180 ya yb^5-801 ya^2 yb^5-16983 ya^3 yb^5-68204 ya^4 yb^5-355624 ya^5 yb^5-448592 ya^6 yb^5-424992 ya^7 yb^5-141152 ya^8 yb^5-14696 ya^9 yb^5-1315 ya^10 yb^5-13 ya^11 yb^5-30 yb^6+375 ya yb^6+8203 ya^2 yb^6+37972 ya^3 yb^6+272360 ya^4 yb^6+372256 ya^5 yb^6+443552 ya^6 yb^6+156920 ya^7 yb^6+23346 ya^8 yb^6+2557 ya^9 yb^6+57 ya^10 yb^6-69 yb^7-2239 ya yb^7-13004 ya^2 yb^7-142972 ya^3 yb^7-213164 ya^4 yb^7-328016 ya^5 yb^7-116808 ya^6 yb^7-24856 ya^7 yb^7-3099 ya^8 yb^7-125 ya^9 yb^7+264 yb^8+2404 ya yb^8+49346 ya^2 yb^8+81589 ya^3 yb^8+168981 ya^4 yb^8+55168 ya^5 yb^8+17830 ya^6 yb^8+2375 ya^7 yb^8+155 ya^8 yb^8-168 yb^9-10154 ya yb^9-19469 ya^2 yb^9-57927 ya^3 yb^9-13618 ya^4 yb^9-8400 ya^5 yb^9-1097 ya^6 yb^9-111 ya^7 yb^9+952 yb^10+2495 ya yb^10+11923 ya^2 yb^10-78 ya^3 yb^10+2426 ya^4 yb^10+255 ya^5 yb^10+43 ya^6 yb^10-115 yb^11-1115 ya yb^11+938 ya^2 yb^11-366 ya^3 yb^11-7 ya^4 yb^11-7 ya^5 yb^11-2 yb^12-170 ya yb^12+18 ya^2 yb^12-6 ya^3 yb^12+660 ya^4 z+968 ya^5 z-1933 ya^6 z-7005 ya^7 z-11228 ya^8 z-6624 ya^9 z+229 ya^10 z+965 ya^11 z-2640 ya^3 yb z-1924 ya^4 yb z+13104 ya^5 yb z+40205 ya^6 yb z+80049 ya^7 yb z+70464 ya^8 yb z+39004 ya^9 yb z+20183 ya^10 yb z+6515 ya^11 yb z+3960 ya^2 yb^2 z-1984 ya^3 yb^2 z-33105 ya^4 yb^2 z-100001 ya^5 yb^2 z-256712 ya^6 yb^2 z-305516 ya^7 yb^2 z-297291 ya^8 yb^2 z-205979 ya^9 yb^2 z-81028 ya^10 yb^2 z-11336 ya^11 yb^2 z-2640 ya yb^3 z+7816 ya^2 yb^3 z+40040 ya^3 yb^3 z+139477 ya^4 yb^3 z+472877 ya^5 yb^3 z+726996 ya^6 yb^3 z+977764 ya^7 yb^3 z+797027 ya^8 yb^3 z+399099 ya^9 yb^3 z+88108 ya^10 yb^3 z+1884 ya^11 yb^3 z+660 yb^4 z-6824 ya yb^4 z-23535 ya^2 yb^4 z-116823 ya^3 yb^4 z-537692 ya^4 yb^4 z-1062908 ya^5 yb^4 z-1827956 ya^6 yb^4 z-1712852 ya^7 yb^4 z-1077392 ya^8 yb^4 z-298036 ya^9 yb^4 z-14373 ya^10 yb^4 z-605 ya^11 yb^4 z+1948 yb^5 z+5448 ya yb^5 z+57647 ya^2 yb^5 z+383291 ya^3 yb^5 z+1001324 ya^4 yb^5 z+2123036 ya^5 yb^5 z+2295876 ya^6 yb^5 z+1799924 ya^7 yb^5 z+571224 ya^8 yb^5 z+47260 ya^9 yb^5 z+3565 ya^10 yb^5 z+17 ya^11 yb^5 z-19 yb^6 z-14923 ya yb^6 z-168456 ya^2 yb^6 z-612644 ya^3 yb^6 z-1566036 ya^4 yb^6 z-2007220 ya^5 yb^6 z-1955996 ya^6 yb^6 z-674220 ya^7 yb^6 z-86729 ya^8 yb^6 z-8721 ya^9 yb^6 z-140 ya^10 yb^6 z+1423 yb^7 z+43175 ya yb^7 z+235436 ya^2 yb^7 z+715644 ya^3 yb^7 z+1155556 ya^4 yb^7 z+1394420 ya^5 yb^7 z+494764 ya^6 yb^7 z+96220 ya^7 yb^7 z+11317 ya^8 yb^7 z+397 ya^9 yb^7 z-5304 yb^8 z-51156 ya yb^8 z-185081 ya^2 yb^8 z-430185 ya^3 yb^8 z-632472 ya^4 yb^8 z-211900 ya^5 yb^8 z-65239 ya^6 yb^8 z-8183 ya^7 yb^8 z-528 ya^8 yb^8 z+4628 yb^9 z+20584 ya yb^9 z+98349 ya^2 yb^9 z+166289 ya^3 yb^9 z+40784 ya^4 yb^9 z+25868 ya^5 yb^9 z+3087 ya^6 yb^9 z+347 ya^7 yb^9 z+103 yb^10 z-12409 ya yb^10 z-19352 ya^2 yb^10 z+2244 ya^3 yb^10 z-5275 ya^4 yb^10 z-443 ya^5 yb^10 z-100 ya^6 yb^10 z+689 yb^11 z-7 ya yb^11 z-1632 ya^2 yb^11 z+384 ya^3 yb^11 z-17 ya^4 yb^11 z+7 ya^5 yb^11 z-1680 ya^2 z^2-2574 ya^3 z^2+1359 ya^4 z^2+11910 ya^5 z^2+16455 ya^6 z^2+8662 ya^7 z^2-4027 ya^8 z^2+1026 ya^9 z^2+1157 ya^10 z^2+3360 ya yb z^2-1026 ya^2 yb z^2-9484 ya^3 yb z^2-44208 ya^4 yb z^2-80344 ya^5 yb z^2-111568 ya^6 yb z^2-77812 ya^7 yb z^2-68608 ya^8 yb z^2+3288 ya^9 yb z^2+9122 ya^10 yb z^2-1680 yb^2 z^2+9774 ya yb^2 z^2+8430 ya^2 yb^2 z^2+82820 ya^3 yb^2 z^2+187695 ya^4 yb^2 z^2+434912 ya^5 yb^2 z^2+508135 ya^6 yb^2 z^2+573932 ya^7 yb^2 z^2+242165 ya^8 yb^2 z^2+109906 ya^9 yb^2 z^2+28135 ya^10 yb^2 z^2-6174 yb^3 z^2+6156 ya yb^3 z^2-90576 ya^2 yb^3 z^2-207348 ya^3 yb^3 z^2-816320 ya^4 yb^3 z^2-1254420 ya^5 yb^3 z^2-1953484 ya^6 yb^3 z^2-1481324 ya^7 yb^3 z^2-965458 ya^8 yb^3 z^2-348440 ya^9 yb^3 z^2-61620 ya^10 yb^3 z^2-6461 yb^4 z^2+49974 ya yb^4 z^2+93169 ya^2 yb^4 z^2+860272 ya^3 yb^4 z^2+1564544 ya^4 yb^4 z^2+3507068 ya^5 yb^4 z^2+3593388 ya^6 yb^4 z^2+2920720 ya^7 yb^4 z^2+1430613 ya^8 yb^4 z^2+362094 ya^9 yb^4 z^2+8811 ya^10 yb^4 z^2-9920 yb^5 z^2-12084 ya yb^5 z^2-524114 ya^2 yb^5 z^2-1034628 ya^3 yb^5 z^2-3696652 ya^4 yb^5 z^2-4567452 ya^5 yb^5 z^2-4641568 ya^6 yb^5 z^2-2931836 ya^7 yb^5 z^2-883396 ya^8 yb^5 z^2-51056 ya^9 yb^5 z^2-2622 ya^10 yb^5 z^2+2457 yb^6 z^2+166906 ya yb^6 z^2+350479 ya^2 yb^6 z^2+2361452 ya^3 yb^6 z^2+3229516 ya^4 yb^6 z^2+4348440 ya^5 yb^6 z^2+3408128 ya^6 yb^6 z^2+1142468 ya^7 yb^6 z^2+119763 ya^8 yb^6 z^2+10462 ya^9 yb^6 z^2+89 ya^10 yb^6 z^2-18750 yb^7 z^2-55060 ya yb^7 z^2-873460 ya^2 yb^7 z^2-1212012 ya^3 yb^7 z^2-2483608 ya^4 yb^7 z^2-2304028 ya^5 yb^7 z^2-820284 ya^6 yb^7 z^2-142388 ya^7 yb^7 z^2-15482 ya^8 yb^7 z^2-432 ya^9 yb^7 z^2+2789 yb^8 z^2+156842 ya yb^8 z^2+194671 ya^2 yb^8 z^2+846414 ya^3 yb^8 z^2+853345 ya^4 yb^8 z^2+302638 ya^5 yb^8 z^2+88397 ya^6 yb^8 z^2+10218 ya^7 yb^8 z^2+654 ya^8 yb^8 z^2-8116 yb^9 z^2-3652 ya yb^9 z^2-155384 ya^2 yb^9 z^2-137616 ya^3 yb^9 z^2-38540 ya^4 yb^9 z^2-26268 ya^5 yb^9 z^2-2728 ya^6 yb^9 z^2-368 ya^7 yb^9 z^2+255 yb^10 z^2+11416 ya yb^10 z^2+1699 ya^2 yb^10 z^2-3360 ya^3 yb^10 z^2+2741 ya^4 yb^10 z^2+152 ya^5 yb^10 z^2+57 ya^6 yb^10 z^2+120 ya z^3+4356 ya^2 z^3-2250 ya^3 z^3-12460 ya^4 z^3-31546 ya^5 z^3-476 ya^6 z^3-2598 ya^7 z^3+14244 ya^8 z^3+3538 ya^9 z^3+2040 yb z^3-7272 ya yb z^3+23594 ya^2 yb z^3+32576 ya^3 yb z^3+136874 ya^4 yb z^3-66384 ya^5 yb z^3-8826 ya^6 yb z^3-195544 ya^7 yb z^3-20594 ya^8 yb z^3+1072 ya^9 yb z^3+10452 yb^2 z^3-47710 ya yb^2 z^3-13076 ya^2 yb^2 z^3-283636 ya^3 yb^2 z^3+221452 ya^4 yb^2 z^3-371624 ya^5 yb^2 z^3+408404 ya^6 yb^2 z^3-171228 ya^7 yb^2 z^3+92128 ya^8 yb^2 z^3+26838 ya^9 yb^2 z^3+26798 yb^3 z^3-58952 ya yb^3 z^3+308804 ya^2 yb^3 z^3-378172 ya^3 yb^3 z^3+1473272 ya^4 yb^3 z^3-30372 ya^5 yb^3 z^3+1774668 ya^6 yb^3 z^3+477276 ya^7 yb^3 z^3+345802 ya^8 yb^3 z^3+48844 ya^9 yb^3 z^3+25848 yb^4 z^3-176602 ya yb^4 z^3+424636 ya^2 yb^4 z^3-2145952 ya^3 yb^4 z^3-448284 ya^4 yb^4 z^3-4826348 ya^5 yb^4 z^3-2648684 ya^6 yb^4 z^3-2175440 ya^7 yb^4 z^3-706284 ya^8 yb^4 z^3-157066 ya^9 yb^4 z^3+23498 yb^5 z^3-180316 ya yb^5 z^3+1503376 ya^2 yb^5 z^3+161564 ya^3 yb^5 z^3+6073212 ya^4 yb^5 z^3+4181996 ya^5 yb^5 z^3+4614304 ya^6 yb^5 z^3+2210196 ya^7 yb^5 z^3+628554 ya^8 yb^5 z^3+18304 ya^9 yb^5 z^3+8876 yb^6 z^3-433146 ya yb^6 z^3+132468 ya^2 yb^6 z^3-3997372 ya^3 yb^6 z^3-2819340 ya^4 yb^6 z^3-4801752 ya^5 yb^6 z^3-2923956 ya^6 yb^6 z^3-953204 ya^7 yb^6 z^3-72288 ya^8 yb^6 z^3-4606 ya^9 yb^6 z^3+28746 yb^7 z^3-52328 ya yb^7 z^3+1276332 ya^2 yb^7 z^3+745084 ya^3 yb^7 z^3+2658824 ya^4 yb^7 z^3+1814244 ya^5 yb^7 z^3+659652 ya^6 yb^7 z^3+98404 ya^7 yb^7 z^3+9534 ya^8 yb^7 z^3+164 ya^9 yb^7 z^3+1256 yb^8 z^3-147110 ya yb^8 z^3-35104 ya^2 yb^8 z^3-734182 ya^3 yb^8 z^3-459128 ya^4 yb^8 z^3-188698 ya^5 yb^8 z^3-52056 ya^6 yb^8 z^3-5306 ya^7 yb^8 z^3-344 ya^8 yb^8 z^3+3750 yb^9 z^3+1300 ya yb^9 z^3+73814 ya^2 yb^9 z^3+16996 ya^3 yb^9 z^3+10138 ya^4 yb^9 z^3+8548 ya^5 yb^9 z^3+714 ya^6 yb^9 z^3+132 ya^7 yb^9 z^3+1680 ya z^4+4476 ya^2 z^4+35216 ya^3 z^4+17004 ya^4 z^4+44064 ya^5 z^4-27580 ya^6 z^4+1792 ya^7 z^4-3308 ya^8 z^4-6704 yb z^4+4184 ya yb z^4-73872 ya^2 yb z^4+102216 ya^3 yb z^4-96304 ya^4 yb z^4+524808 ya^5 yb z^4+112368 ya^6 yb z^4+225112 ya^7 yb z^4+29952 ya^8 yb z^4-23780 yb^2 z^4+87672 ya yb^2 z^4-295856 ya^2 yb^2 z^4+238408 ya^3 yb^2 z^4-1993816 ya^4 yb^2 z^4-457432 ya^5 yb^2 z^4-1589904 ya^6 yb^2 z^4-173288 ya^7 yb^2 z^4-56964 ya^8 yb^2 z^4-38760 yb^3 z^4+312680 ya yb^3 z^4-389152 ya^2 yb^3 z^4+2938328 ya^3 yb^3 z^4-614960 ya^4 yb^3 z^4+3467576 ya^5 yb^3 z^4-106496 ya^6 yb^3 z^4+538760 ya^7 yb^3 z^4+20152 ya^8 yb^3 z^4-62220 yb^4 z^4+248408 ya yb^4 z^4-2102168 ya^2 yb^4 z^4+2270952 ya^3 yb^4 z^4-3704944 ya^4 yb^4 z^4+2757160 ya^5 yb^4 z^4-148968 ya^6 yb^4 z^4+551704 ya^7 yb^4 z^4+19324 ya^8 yb^4 z^4-8816 yb^5 z^4+571336 ya yb^5 z^4-1796464 ya^2 yb^5 z^4+2397080 ya^3 yb^5 z^4-4989456 ya^4 yb^5 z^4-953768 ya^5 yb^5 z^4-2213232 ya^6 yb^5 z^4-666296 ya^7 yb^5 z^4-180640 ya^8 yb^5 z^4-25900 yb^6 z^4+378312 ya yb^6 z^4-820240 ya^2 yb^6 z^4+3290040 ya^3 yb^6 z^4+661240 ya^4 yb^6 z^4+2805784 ya^5 yb^6 z^4+1230288 ya^6 yb^6 z^4+392808 ya^7 yb^6 z^4+15476 ya^8 yb^6 z^4-11832 yb^7 z^4+85880 ya yb^7 z^4-744416 ya^2 yb^7 z^4-27576 ya^3 yb^7 z^4-1415184 ya^4 yb^7 z^4-642712 ya^5 yb^7 z^4-253312 ya^6 yb^7 z^4-30248 ya^7 yb^7 z^4-2392 ya^8 yb^7 z^4-292 yb^8 z^4+42968 ya yb^8 z^4-5156 ya^2 yb^8 z^4+220552 ya^3 yb^8 z^4+55012 ya^4 yb^8 z^4+41848 ya^5 yb^8 z^4+10852 ya^6 yb^8 z^4+872 ya^7 yb^8 z^4+64 ya^8 yb^8 z^4-6280 ya z^5-24304 ya^2 z^5-70136 ya^3 z^5-17888 ya^4 z^5-48632 ya^5 z^5+17232 ya^6 z^5-1288 ya^7 z^5+7288 yb z^5-10320 ya yb z^5+87720 ya^2 yb z^5-338720 ya^3 yb z^5+26760 ya^4 yb z^5-591056 ya^5 yb z^5-33832 ya^6 yb z^5-50240 ya^7 yb z^5+24160 yb^2 z^5-65352 ya yb^2 z^5+898032 ya^2 yb^2 z^5+148616 ya^3 yb^2 z^5+3089472 ya^4 yb^2 z^5+589896 ya^5 yb^2 z^5+1081328 ya^6 yb^2 z^5+79096 ya^7 yb^2 z^5+18712 yb^3 z^5-591824 ya yb^3 z^5+18056 ya^2 yb^3 z^5-5187488 ya^3 yb^3 z^5-807704 ya^4 yb^3 z^5-4193104 ya^5 yb^3 z^5-361736 ya^6 yb^3 z^5-238016 ya^7 yb^3 z^5+73728 yb^4 z^5-69912 ya yb^4 z^5+3092400 ya^2 yb^4 z^5-695656 ya^3 yb^4 z^5+5815648 ya^4 yb^4 z^5-124520 ya^5 yb^4 z^5+1034864 ya^6 yb^4 z^5-14232 ya^7 yb^4 z^5-27160 yb^5 z^5-626544 ya yb^5 z^5+743544 ya^2 yb^5 z^5-3106400 ya^3 yb^5 z^5+1900824 ya^4 yb^5 z^5-943344 ya^5 yb^5 z^5+342792 ya^6 yb^5 z^5-22208 ya^7 yb^5 z^5+21792 yb^6 z^5-86680 ya yb^6 z^5+645840 ya^2 yb^6 z^5-1117352 ya^3 yb^6 z^5+379584 ya^4 yb^6 z^5-809576 ya^5 yb^6 z^5-206640 ya^6 yb^6 z^5-67288 ya^7 yb^6 z^5+1032 yb^7 z^5-22512 ya yb^7 z^5+140760 ya^2 yb^7 z^5-60000 ya^3 yb^7 z^5+267256 ya^4 yb^7 z^5+53904 ya^5 yb^7 z^5+34984 ya^6 yb^7 z^5+2624 ya^7 yb^7 z^5+7040 ya z^6+27392 ya^2 z^6+55104 ya^3 z^6+20800 ya^4 z^6+25408 ya^5 z^6-3648 ya^6 z^6-2624 yb z^6+22848 ya yb z^6-48960 ya^2 yb z^6+300800 ya^3 yb z^6-56640 ya^4 yb z^6+223168 ya^5 yb z^6-8512 ya^6 yb z^6-9152 yb^2 z^6+2048 ya yb^2 z^6-915328 ya^2 yb^2 z^6-221248 ya^3 yb^2 z^6-1873152 ya^4 yb^2 z^6-102848 ya^5 yb^2 z^6-197056 ya^6 yb^2 z^6-576 yb^3 z^6+476672 ya yb^3 z^6+345664 ya^2 yb^3 z^6+3721472 ya^3 yb^3 z^6+624448 ya^4 yb^3 z^6+1753344 ya^5 yb^3 z^6+66752 ya^6 yb^3 z^6-32320 yb^4 z^6-103424 ya yb^4 z^6-1991488 ya^2 yb^4 z^6-551488 ya^3 yb^4 z^6-3272192 ya^4 yb^4 z^6-225216 ya^5 yb^4 z^6-284288 ya^6 yb^4 z^6+21120 yb^5 z^6+277696 ya yb^5 z^6+92928 ya^2 yb^5 z^6+1501184 ya^3 yb^5 z^6-40960 ya^4 yb^5 z^6+570176 ya^5 yb^5 z^6-9600 ya^6 yb^5 z^6-8192 yb^6 z^6-13184 ya yb^6 z^6-140864 ya^2 yb^6 z^6+97088 ya^3 yb^6 z^6-154688 ya^4 yb^6 z^6+47680 ya^5 yb^6 z^6-13184 ya^6 yb^6 z^6-2560 ya z^7-10240 ya^2 z^7-15360 ya^3 z^7-10240 ya^4 z^7-2560 ya^5 z^7-12800 ya yb z^7+12544 ya^2 yb z^7-87808 ya^3 yb z^7+34560 ya^4 yb z^7-24320 ya^5 yb z^7+13568 ya yb^2 z^7+309248 ya^2 yb^2 z^7+37376 ya^3 yb^2 z^7+397312 ya^4 yb^2 z^7-32512 ya^5 yb^2 z^7-145152 ya yb^3 z^7-198144 ya^2 yb^3 z^7-936960 ya^3 yb^3 z^7-66048 ya^4 yb^3 z^7-214272 ya^5 yb^3 z^7+60672 ya yb^4 z^7+497664 ya^2 yb^4 z^7+320000 ya^3 yb^4 z^7+585728 ya^4 yb^4 z^7+14592 ya^5 yb^4 z^7-40704 ya yb^5 z^7-99072 ya^2 yb^5 z^7-255232 ya^3 yb^5 z^7-77056 ya^4 yb^5 z^7-52224 ya^5 yb^5 z^7) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(1769472 \[Pi]^5 (-1+ya) (1+ya)^5 (-1+yb) (1+yb)^5 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (-270 ya^6+429 ya^7-307 ya^8+155 ya^9-55 ya^10+1620 ya^5 yb-2085 ya^6 yb+1460 ya^7 yb-918 ya^8 yb+336 ya^9 yb+67 ya^10 yb-4050 ya^4 yb^2+3501 ya^5 yb^2-2542 ya^6 yb^2+2001 ya^7 yb^2-419 ya^8 yb^2-622 ya^9 yb^2-29 ya^10 yb^2+5400 ya^3 yb^3-1245 ya^4 yb^3+1784 ya^5 yb^3-1485 ya^6 yb^3-1016 ya^7 yb^3+1985 ya^8 yb^3+328 ya^9 yb^3+9 ya^10 yb^3-4050 ya^2 yb^4-3345 ya^3 yb^4-400 ya^4 yb^4-1233 ya^5 yb^4+3088 ya^6 yb^4-2809 ya^7 yb^4-1214 ya^8 yb^4-117 ya^9 yb^4+1620 ya yb^5+4761 ya^2 yb^5+692 ya^3 yb^5+3135 ya^4 yb^5-2204 ya^5 yb^5+1559 ya^6 yb^5+2020 ya^7 yb^5+513 ya^8 yb^5-270 yb^6-2505 ya yb^6-1450 ya^2 yb^6-2157 ya^3 yb^6-1196 ya^4 yb^6-37 ya^5 yb^6-1340 ya^6 yb^6-1125 ya^7 yb^6+489 yb^7+992 ya yb^7+369 ya^2 yb^7+2464 ya^3 yb^7+467 ya^4 yb^7-416 ya^5 yb^7+1395 ya^6 yb^7-229 yb^8+210 ya yb^8-1049 ya^2 yb^8-1315 ya^3 yb^8+1222 ya^4 yb^8-999 ya^5 yb^8-77 yb^9-28 ya yb^9+914 ya^2 yb^9-716 ya^3 yb^9+387 ya^4 yb^9+79 yb^10-209 ya yb^10+145 ya^2 yb^10-63 ya^3 yb^10+540 ya^4 z-1248 ya^5 z+1863 ya^6 z-1993 ya^7 z+1133 ya^8 z-247 ya^9 z-2160 ya^3 yb z+4944 ya^4 yb z-10188 ya^5 yb z+12416 ya^6 yb z-7536 ya^7 yb z+2496 ya^8 yb z-644 ya^9 yb z+3240 ya^2 yb^2 z-7296 ya^3 yb^2 z+20835 ya^4 yb^2 z-24621 ya^5 yb^2 z+15863 ya^6 yb^2 z-7937 ya^7 yb^2 z+2686 ya^8 yb^2 z+926 ya^9 yb^2 z-2160 ya yb^3 z+4704 ya^2 yb^3 z-18720 ya^3 yb^3 z+16124 ya^4 yb^3 z-13660 ya^5 yb^3 z+9016 ya^6 yb^3 z+8 ya^7 yb^3 z-6004 ya^8 yb^3 z-444 ya^9 yb^3 z+540 yb^4 z-1056 ya yb^4 z+5085 ya^2 yb^4 z+3149 ya^3 yb^4 z+5949 ya^4 yb^4 z+1893 ya^5 yb^4 z-10059 ya^6 yb^4 z+11957 ya^7 yb^4 z+3221 ya^8 yb^4 z+153 ya^9 yb^4 z-48 yb^5 z+2412 ya yb^5 z-4368 ya^2 yb^5 z-4144 ya^3 yb^5 z-12236 ya^4 yb^5 z+9532 ya^5 yb^5 z-8392 ya^6 yb^5 z-7032 ya^7 yb^5 z-1260 ya^8 yb^5 z-1287 yb^6 z-2647 ya yb^6 z+1925 ya^2 yb^6 z+8461 ya^3 yb^6 z+4277 ya^4 yb^6 z+1877 ya^5 yb^6 z+4653 ya^6 yb^6 z+3573 ya^7 yb^6 z+1940 yb^7 z+1596 ya yb^7 z-456 ya^2 yb^7 z-7848 ya^3 yb^7 z-4444 ya^4 yb^7 z+2828 ya^5 yb^7 z-4752 ya^6 yb^7 z-1126 yb^8 z-1274 ya yb^8 z+1255 ya^2 yb^8 z+6791 ya^3 yb^8 z-5073 ya^4 yb^8 z+3123 ya^5 yb^8 z+284 yb^9 z+872 ya yb^9 z-2920 ya^2 yb^9 z+1992 ya^3 yb^9 z-900 ya^4 yb^9 z-79 yb^10 z+209 ya yb^10 z-145 ya^2 yb^10 z+63 ya^3 yb^10 z+1080 ya^2 z^2-606 ya^3 z^2-2593 ya^4 z^2+7340 ya^5 z^2-6962 ya^6 z^2+3578 ya^7 z^2-685 ya^8 z^2-2160 ya yb z^2-4554 ya^2 yb z^2+15082 ya^3 yb z^2-33003 ya^4 yb z^2+34240 ya^5 yb z^2-28452 ya^6 yb z^2+11902 ya^7 yb z^2-2079 ya^8 yb z^2+1080 yb^2 z^2+10926 ya yb^2 z^2-13056 ya^2 yb^2 z^2+48208 ya^3 yb^2 z^2-63286 ya^4 yb^2 z^2+76326 ya^5 yb^2 z^2-37140 ya^6 yb^2 z^2+10748 ya^7 yb^2 z^2-3086 ya^8 yb^2 z^2-5766 yb^3 z^2-8762 ya yb^3 z^2-38690 ya^2 yb^3 z^2+38056 ya^3 yb^3 z^2-68332 ya^4 yb^3 z^2+31662 ya^5 yb^3 z^2-19306 ya^6 yb^3 z^2+7428 ya^7 yb^3 z^2+4574 ya^8 yb^3 z^2+9329 yb^4 z^2+28068 ya yb^4 z^2+21098 ya^2 yb^4 z^2+23634 ya^3 yb^4 z^2-9556 ya^4 yb^4 z^2+11360 ya^5 yb^4 z^2+6158 ya^6 yb^4 z^2-18022 ya^7 yb^4 z^2-2181 ya^8 yb^4 z^2-11923 yb^5 z^2-32648 ya yb^5 z^2-32568 ya^2 yb^5 z^2+8086 ya^3 yb^5 z^2+4714 ya^4 yb^5 z^2-13916 ya^5 yb^5 z^2+17776 ya^6 yb^5 z^2+8606 ya^7 yb^5 z^2+801 ya^8 yb^5 z^2+9502 yb^6 z^2+31598 ya yb^6 z^2+6940 ya^2 yb^6 z^2-5948 ya^3 yb^6 z^2-3122 ya^4 yb^6 z^2-7522 ya^5 yb^6 z^2-6056 ya^6 yb^6 z^2-3888 ya^7 yb^6 z^2-5784 yb^7 z^2-13218 ya yb^7 z^2-1298 ya^2 yb^7 z^2+3892 ya^3 yb^7 z^2+12940 ya^4 yb^7 z^2-6258 ya^5 yb^7 z^2+5886 ya^6 yb^7 z^2+2009 yb^8 z^2+2016 ya yb^8 z^2+3490 ya^2 yb^8 z^2-11752 ya^3 yb^8 z^2+7165 ya^4 yb^8 z^2-3312 ya^5 yb^8 z^2-207 yb^9 z^2-844 ya yb^9 z^2+2006 ya^2 yb^9 z^2-1276 ya^3 yb^9 z^2+513 ya^4 yb^9 z^2+120 ya z^3-2788 ya^2 z^3-4146 ya^3 z^3+12500 ya^4 z^3-15992 ya^5 z^3+7968 ya^6 z^3-1886 ya^7 z^3+2040 yb z^3+3536 ya yb z^3+29214 ya^2 yb z^3-49934 ya^3 yb z^3+85028 ya^4 yb z^3-60044 ya^5 yb z^3+30534 ya^6 yb z^3-5046 ya^7 yb z^3-10252 yb^2 z^3-44382 ya yb^2 z^3+33898 ya^2 yb^2 z^3-137796 ya^3 yb^2 z^3+117448 ya^4 yb^2 z^3-115878 ya^5 yb^2 z^3+38426 ya^6 yb^2 z^3-5880 ya^7 yb^2 z^3+29682 yb^3 z^3+52670 ya yb^3 z^3+101272 ya^2 yb^3 z^3-56608 ya^3 yb^3 z^3+145282 ya^4 yb^3 z^3-40498 ya^5 yb^3 z^3+17140 ya^6 yb^3 z^3-7788 ya^7 yb^3 z^3-36174 yb^4 z^3-100716 ya yb^4 z^3-49008 ya^2 yb^4 z^3-79270 ya^3 yb^4 z^3-3526 ya^4 yb^4 z^3-31488 ya^5 yb^4 z^3+10468 ya^6 yb^4 z^3+9394 ya^7 yb^4 z^3+32348 yb^5 z^3+71148 ya yb^5 z^3+88158 ya^2 yb^5 z^3-10942 ya^3 yb^5 z^3+34120 ya^4 yb^5 z^3+5072 ya^5 yb^5 z^3-18050 ya^6 yb^5 z^3-3710 ya^7 yb^5 z^3-15352 yb^6 z^3-47510 ya yb^6 z^3-21382 ya^2 yb^6 z^3-7432 ya^3 yb^6 z^3-6532 ya^4 yb^6 z^3+11674 ya^5 yb^6 z^3+3650 ya^6 yb^6 z^3+1476 ya^7 yb^6 z^3+4762 yb^7 z^3+14246 ya yb^7 z^3+972 ya^2 yb^7 z^3+10252 ya^3 yb^7 z^3-16206 ya^4 yb^7 z^3+5966 ya^5 yb^7 z^3-3096 ya^6 yb^7 z^3-654 yb^8 z^3-952 ya yb^8 z^3-3696 ya^2 yb^8 z^3+6276 ya^3 yb^8 z^3-3314 ya^4 yb^8 z^3+1188 ya^5 yb^8 z^3+1680 ya z^4-4436 ya^2 z^4+18368 ya^3 z^4-21672 ya^4 z^4+14096 ya^5 z^4-2660 ya^6 z^4-6704 yb z^4+4616 ya yb z^4-71204 ya^2 yb z^4+96160 ya^3 yb z^4-107624 ya^4 yb z^4+44408 ya^5 yb z^4-11876 ya^6 yb z^4+24316 yb^2 z^4+71264 ya yb^2 z^4-56888 ya^2 yb^2 z^4+200672 ya^3 yb^2 z^4-126164 ya^4 yb^2 z^4+87584 ya^5 yb^2 z^4-12624 ya^6 yb^2 z^4-55644 yb^3 z^4-72744 ya yb^3 z^4-135056 ya^2 yb^3 z^4+48704 ya^3 yb^3 z^4-157452 ya^4 yb^3 z^4+33032 ya^5 yb^3 z^4-6440 ya^6 yb^3 z^4+50104 yb^4 z^4+132304 ya yb^4 z^4+22300 ya^2 yb^4 z^4+130304 ya^3 yb^4 z^4+7856 ya^4 yb^4 z^4+25424 ya^5 yb^4 z^4-11172 ya^6 yb^4 z^4-31432 yb^5 z^4-62600 ya yb^5 z^4-82052 ya^2 yb^5 z^4+7584 ya^3 yb^5 z^4-55264 ya^4 yb^5 z^4+7496 ya^5 yb^5 z^4+7372 ya^6 yb^5 z^4+8652 yb^6 z^4+27584 ya yb^6 z^4+16496 ya^2 yb^6 z^4+6240 ya^3 yb^6 z^4+14668 ya^4 yb^6 z^4-8960 ya^5 yb^6 z^4-936 ya^6 yb^6 z^4-1452 yb^7 z^4-3544 ya yb^7 z^4+440 ya^2 yb^7 z^4-8832 ya^3 yb^7 z^4+7252 ya^4 yb^7 z^4-2120 ya^5 yb^7 z^4+576 ya^6 yb^7 z^4-6280 ya z^5+18304 ya^2 z^5-24496 ya^3 z^5+14400 ya^4 z^5-4232 ya^5 z^5+7288 yb z^5-15272 ya yb z^5+81552 ya^2 yb z^5-92720 ya^3 yb z^5+64888 ya^4 yb z^5-10408 ya^5 yb z^5-21928 yb^2 z^5-58800 ya yb^2 z^5+63632 ya^2 yb^2 z^5-152480 ya^3 yb^2 z^5+62808 ya^4 yb^2 z^5-26096 ya^5 yb^2 z^5+44784 yb^3 z^5+33072 ya yb^3 z^5+103584 ya^2 yb^3 z^5-33248 ya^3 yb^3 z^5+85360 ya^4 yb^3 z^5-9296 ya^5 yb^3 z^5-30608 yb^4 z^5-72936 ya yb^4 z^5+16032 ya^2 yb^4 z^5-106352 ya^3 yb^4 z^5+5936 ya^4 yb^4 z^5-6376 ya^5 yb^4 z^5+13592 yb^5 z^5+19448 ya yb^5 z^5+31184 ya^2 yb^5 z^5-1264 ya^3 yb^5 z^5+28568 ya^4 yb^5 z^5-7048 ya^5 yb^5 z^5-1352 yb^6 z^5-6752 ya yb^6 z^5-1968 ya^2 yb^6 z^5+960 ya^3 yb^6 z^5-8520 ya^4 yb^6 z^5+3040 ya^5 yb^6 z^5+7040 ya z^6-17280 ya^2 z^6+13440 ya^3 z^6-3200 ya^4 z^6-2624 yb z^6+13888 ya yb z^6-44224 ya^2 yb z^6+38080 ya^3 yb z^6-14336 ya^4 yb z^6+6784 yb^2 z^6+25600 ya yb^2 z^6-40192 ya^2 yb^2 z^6+53248 ya^3 yb^2 z^6-8576 ya^4 yb^2 z^6-13056 yb^3 z^6+2432 ya yb^3 z^6-44928 ya^2 yb^3 z^6+19584 ya^3 yb^3 z^6-19328 ya^4 yb^3 z^6+6784 yb^4 z^6+16512 ya yb^4 z^6-16768 ya^2 yb^4 z^6+33664 ya^3 yb^4 z^6-3328 ya^4 yb^4 z^6-2496 yb^5 z^6+64 ya yb^5 z^6-5568 ya^2 yb^5 z^6+1728 ya^3 yb^5 z^6-2944 ya^4 yb^5 z^6-2560 ya z^7+5120 ya^2 z^7-2560 ya^3 z^7-4608 ya yb z^7+9216 ya^2 yb z^7-4608 ya^3 yb z^7-4608 ya yb^2 z^7+9216 ya^2 yb^2 z^7-4608 ya^3 yb^2 z^7-4608 ya yb^3 z^7+9216 ya^2 yb^3 z^7-4608 ya^3 yb^3 z^7-2048 ya yb^4 z^7+4096 ya^2 yb^4 z^7-2048 ya^3 yb^4 z^7) ArcCos[(2+ya+yb-2 z)/(2 Sqrt[(1+ya) (1+yb) (1-z)])])/(1769472 \[Pi]^5 (-1+ya)^3 (1+ya) (-1+yb)^4 (1+yb) (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])-(g^6 (-30 ya^5-39 ya^6+313 ya^7+1024 ya^8+2122 ya^9+1767 ya^10+539 ya^11+150 ya^4 yb+126 ya^5 yb-2220 ya^6 yb-7228 ya^7 yb-17428 ya^8 yb-16084 ya^9 yb-6598 ya^10 yb-798 ya^11 yb-300 ya^3 yb^2-45 ya^4 yb^2+6669 ya^5 yb^2+22176 ya^6 yb^2+63724 ya^7 yb^2+64645 ya^8 yb^2+34015 ya^9 yb^2+6920 ya^10 yb^2+148 ya^11 yb^2+300 ya^2 yb^3-300 ya^3 yb^3-11000 ya^4 yb^3-38468 ya^5 yb^3-135912 ya^6 yb^3-150724 ya^7 yb^3-99886 ya^8 yb^3-26538 ya^9 yb^3-1262 ya^10 yb^3-50 ya^11 yb^3-150 ya yb^4+495 ya^2 yb^4+10755 ya^3 yb^4+41000 ya^4 yb^4+186092 ya^5 yb^4+225000 ya^6 yb^4+187596 ya^7 yb^4+58800 ya^8 yb^4+4698 ya^9 yb^4+337 ya^10 yb^4+ya^11 yb^4+30 yb^5-306 ya yb^5-6228 ya^2 yb^5-27204 ya^3 yb^5-169532 ya^4 yb^5-223592 ya^5 yb^5-237396 ya^6 yb^5-82352 ya^7 yb^5-9998 ya^8 yb^5-978 ya^9 yb^5-12 ya^10 yb^5+69 yb^6+1975 ya yb^6+10768 ya^2 yb^6+102828 ya^3 yb^6+148664 ya^4 yb^6+206156 ya^5 yb^6+74568 ya^6 yb^6+13348 ya^7 yb^6+1579 ya^8 yb^6+45 ya^9 yb^6-264 yb^7-2236 ya yb^7-40144 ya^2 yb^7-64500 ya^3 yb^7-121860 ya^4 yb^7-42240 ya^5 yb^7-11508 ya^6 yb^7-1520 ya^7 yb^7-80 ya^8 yb^7+168 yb^8+9202 ya yb^8+17089 ya^2 yb^8+47121 ya^3 yb^8+12928 ya^4 yb^8+6322 ya^5 yb^8+855 ya^6 yb^8+75 ya^7 yb^8-952 yb^9-2380 ya yb^9-10806 ya^2 yb^9-690 ya^3 yb^9-2078 ya^4 yb^9-242 ya^5 yb^9-36 ya^6 yb^9+115 yb^10+1117 ya yb^10-768 ya^2 yb^10+348 ya^3 yb^10+13 ya^4 yb^10+7 ya^5 yb^10+2 yb^11+170 ya yb^11-18 ya^2 yb^11+6 ya^3 yb^11+600 ya^3 z+890 ya^4 z-1307 ya^5 z-4957 ya^6 z-6984 ya^7 z-3090 ya^8 z+1307 ya^9 z+965 ya^10 z-1800 ya^2 yb z-860 ya^3 yb z+8043 ya^4 yb z+22918 ya^5 yb z+41827 ya^6 yb z+36692 ya^7 yb z+23949 ya^8 yb z+16018 ya^9 yb z+5437 ya^10 yb z+1800 ya yb^2 z-2760 ya^2 yb^2 z-15778 ya^3 yb^2 z-45313 ya^4 yb^2 z-114235 ya^5 yb^2 z-155760 ya^6 yb^2 z-186818 ya^7 yb^2 z-149083 ya^8 yb^2 z-63177 ya^9 yb^2 z-9740 ya^10 yb^2 z-600 yb^3 z+4540 ya yb^3 z+12146 ya^2 yb^3 z+49088 ya^3 yb^3 z+174130 ya^4 yb^3 z+338500 ya^5 yb^3 z+550250 ya^6 yb^3 z+506456 ya^7 yb^3 z+277782 ya^8 yb^3 z+66024 ya^9 yb^3 z+1588 ya^10 yb^3 z-1810 yb^4 z-2595 ya yb^4 z-30211 ya^2 yb^4 z-153890 ya^3 yb^4 z-430208 ya^4 yb^4 z-871386 ya^5 yb^4 z-928836 ya^6 yb^4 z-648582 ya^7 yb^4 z-190606 ya^8 yb^4 z-10555 ya^9 yb^4 z-505 ya^10 yb^4 z-509 yb^5 z+9562 ya yb^5 z+78499 ya^2 yb^5 z+336132 ya^3 yb^5 z+810994 ya^4 yb^5 z+1029896 ya^5 yb^5 z+907182 ya^6 yb^5 z+302468 ya^7 yb^5 z+29515 ya^8 yb^5 z+2486 ya^9 yb^5 z+15 ya^10 yb^5 z-1087 yb^6 z-22747 ya yb^6 z-159760 ya^2 yb^6 z-444322 ya^3 yb^6 z-718148 ya^4 yb^6 z-791486 ya^5 yb^6 z-282040 ya^6 yb^6 z-44318 ya^7 yb^6 z-4853 ya^8 yb^6 z-103 ya^9 yb^6 z+3400 yb^7 z+41892 ya yb^7 z+132666 ya^2 yb^7 z+314776 ya^3 yb^7 z+424934 ya^4 yb^7 z+150260 ya^5 yb^7 z+37942 ya^6 yb^7 z+4688 ya^7 yb^7 z+226 ya^8 yb^7 z-4398 yb^8 z-16541 ya yb^8 z-83185 ya^2 yb^8 z-129174 ya^3 yb^8 z-37914 ya^4 yb^8 z-18091 ya^5 yb^8 z-2231 ya^6 yb^8 z-210 ya^7 yb^8 z-99 yb^9 z+11830 ya yb^9 z+17081 ya^2 yb^9 z+256 ya^3 yb^9 z+4267 ya^4 yb^9 z+410 ya^5 yb^9 z+79 ya^6 yb^9 z-689 yb^10 z+3 ya yb^10 z+1292 ya^2 yb^10 z-348 ya^3 yb^10 z+5 ya^4 yb^10 z-7 ya^5 yb^10 z-540 ya z^2-872 ya^2 z^2-569 ya^3 z^2+4122 ya^4 z^2+6105 ya^5 z^2+3968 ya^6 z^2-4579 ya^7 z^2-578 ya^8 z^2+79 ya^9 z^2+540 yb z^2-1820 ya yb z^2-463 ya^2 yb z^2-14274 ya^3 yb z^2-21501 ya^4 yb z^2-43736 ya^5 yb z^2-5749 ya^6 yb z^2-9070 ya^7 yb z^2+21589 ya^8 yb z^2+8788 ya^9 yb z^2+2692 yb^2 z^2-3823 ya yb^2 z^2+26934 ya^2 yb^2 z^2+37822 ya^3 yb^2 z^2+149530 ya^4 yb^2 z^2+92524 ya^5 yb^2 z^2+187034 ya^6 yb^2 z^2+66314 ya^7 yb^2 z^2+59730 ya^8 yb^2 z^2+18043 ya^9 yb^2 z^2+4855 yb^3 z^2-24726 ya yb^3 z^2-13094 ya^2 yb^3 z^2-232182 ya^3 yb^3 z^2-214076 ya^4 yb^3 z^2-710054 ya^5 yb^3 z^2-601522 ya^6 yb^3 z^2-527898 ya^7 yb^3 z^2-220067 ya^8 yb^3 z^2-43636 ya^9 yb^3 z^2+7944 yb^4 z^2-12299 ya yb^4 z^2+193074 ya^2 yb^4 z^2+182792 ya^3 yb^4 z^2+1187378 ya^4 yb^4 z^2+1306178 ya^5 yb^4 z^2+1395326 ya^6 yb^4 z^2+783544 ya^7 yb^4 z^2+213558 ya^8 yb^4 z^2+5929 ya^9 yb^4 z^2+2967 yb^5 z^2-80502 ya yb^5 z^2-53288 ya^2 yb^5 z^2-1064222 ya^3 yb^5 z^2-1291834 ya^4 yb^5 z^2-1835738 ya^5 yb^5 z^2-1308584 ya^6 yb^5 z^2-417730 ya^7 yb^5 z^2-28781 ya^8 yb^5 z^2-1712 ya^9 yb^5 z^2+9848 yb^6 z^2+3455 ya yb^6 z^2+517850 ya^2 yb^6 z^2+611034 ya^3 yb^6 z^2+1357742 ya^4 yb^6 z^2+1157132 ya^5 yb^6 z^2+407446 ya^6 yb^6 z^2+53278 ya^7 yb^6 z^2+5162 ya^8 yb^6 z^2+61 ya^9 yb^6 z^2-1079 yb^7 z^2-114846 ya yb^7 z^2-112930 ya^2 yb^7 z^2-573626 ya^3 yb^7 z^2-531148 ya^4 yb^7 z^2-196722 ya^5 yb^7 z^2-45254 ya^6 yb^7 z^2-5110 ya^7 yb^7 z^2-213 ya^8 yb^7 z^2+6508 yb^8 z^2+1351 ya yb^8 z^2+126054 ya^2 yb^8 z^2+102745 ya^3 yb^8 z^2+35980 ya^4 yb^8 z^2+16909 ya^5 yb^8 z^2+1810 ya^6 yb^8 z^2+195 ya^7 yb^8 z^2-259 yb^9 z^2-10378 ya yb^9 z^2-1665 ya^2 yb^9 z^2+1104 ya^3 yb^9 z^2-2081 ya^4 yb^9 z^2-150 ya^5 yb^9 z^2-43 ya^6 yb^9 z^2+776 ya z^3-1448 ya^2 z^3-4368 ya^3 z^3-16904 ya^4 z^3+616 ya^5 z^3-2712 ya^6 z^3+9632 ya^7 z^3+1608 ya^8 z^3-1736 yb z^3+8060 ya yb z^3+6036 ya^2 yb z^3+46124 ya^3 yb z^3-80220 ya^4 yb z^3-32956 ya^5 yb z^3-156340 ya^6 yb z^3-27820 ya^7 yb z^3-7804 ya^8 yb z^3-9068 yb^2 z^3+15204 ya yb^2 z^3-60596 ya^2 yb^2 z^3+215028 ya^3 yb^2 z^3-49644 ya^4 yb^2 z^3+511452 ya^5 yb^2 z^3+89716 ya^6 yb^2 z^3+159372 ya^7 yb^2 z^3+27480 ya^8 yb^2 z^3-14848 yb^3 z^3+51532 ya yb^3 z^3-265708 ya^2 yb^3 z^3+308508 ya^3 yb^3 z^3-745388 ya^4 yb^3 z^3+375348 ya^5 yb^3 z^3-121076 ya^6 yb^3 z^3+114852 ya^7 yb^3 z^3+18892 ya^8 yb^3 z^3-10636 yb^4 z^3+145828 ya yb^4 z^3-386372 ya^2 yb^4 z^3+669476 ya^3 yb^4 z^3-1304028 ya^4 yb^4 z^3-424388 ya^5 yb^4 z^3-850300 ya^6 yb^4 z^3-339524 ya^7 yb^4 z^3-85272 ya^8 yb^4 z^3-14216 yb^5 z^3+158244 ya yb^5 z^3-374036 ya^2 yb^5 z^3+1431092 ya^3 yb^5 z^3+613052 ya^4 yb^5 z^3+1557084 ya^5 yb^5 z^3+850292 ya^6 yb^5 z^3+260108 ya^7 yb^5 z^3+9004 ya^8 yb^5 z^3-8772 yb^6 z^3+80444 ya yb^6 z^3-646028 ya^2 yb^6 z^3-212180 ya^3 yb^6 z^3-1255604 ya^4 yb^6 z^3-781628 ya^5 yb^6 z^3-275060 ya^6 yb^6 z^3-26860 ya^7 yb^6 z^3-1992 ya^8 yb^6 z^3-1584 yb^7 z^3+91220 ya yb^7 z^3-980 ya^2 yb^7 z^3+460484 ya^3 yb^7 z^3+263948 ya^4 yb^7 z^3+111084 ya^5 yb^7 z^3+22644 ya^6 yb^7 z^3+2236 ya^7 yb^7 z^3+68 ya^8 yb^7 z^3-2372 yb^8 z^3-780 ya yb^8 z^3-56340 ya^2 yb^8 z^3-13044 ya^3 yb^8 z^3-10428 ya^4 yb^8 z^3-4996 ya^5 yb^8 z^3-428 ya^6 yb^8 z^3-60 ya^7 yb^8 z^3+1364 ya z^4+10320 ya^2 z^4+12020 ya^3 z^4+28144 ya^4 z^4-7092 ya^5 z^4+5376 ya^6 z^4-2388 ya^7 z^4+1868 yb z^4-12832 ya yb z^4+20652 ya^2 yb z^4-41360 ya^3 yb z^4+227508 ya^4 yb z^4+38864 ya^5 yb z^4+130068 ya^6 yb z^4+11424 ya^7 yb z^4+9736 yb^2 z^4-58228 ya yb^2 z^4+31992 ya^2 yb^2 z^4-754292 ya^3 yb^2 z^4-222520 ya^4 yb^2 z^4-903884 ya^5 yb^2 z^4-131976 ya^6 yb^2 z^4-61708 ya^7 yb^2 z^4+21860 yb^3 z^4-36440 ya yb^3 z^4+795940 ya^2 yb^3 z^4+216 ya^3 yb^3 z^4+1923388 ya^4 yb^3 z^4+258024 ya^5 yb^3 z^4+481788 ya^6 yb^3 z^4+36696 ya^7 yb^3 z^4-2656 yb^4 z^4-305028 ya yb^4 z^4+237584 ya^2 yb^4 z^4-1728676 ya^3 yb^4 z^4+476592 ya^4 yb^4 z^4-633500 ya^5 yb^4 z^4+101984 ya^6 yb^4 z^4-6012 ya^7 yb^4 z^4+22692 yb^5 z^4-67840 ya yb^5 z^4+679620 ya^2 yb^5 z^4-830416 ya^3 yb^5 z^4+352604 ya^4 yb^5 z^4-599408 ya^5 yb^5 z^4-211588 ya^6 yb^5 z^4-64384 ya^7 yb^5 z^4-2664 yb^6 z^4-81820 ya yb^6 z^4+285928 ya^2 yb^6 z^4-123420 ya^3 yb^6 z^4+563544 ya^4 yb^6 z^4+224604 ya^5 yb^6 z^4+83176 ya^6 yb^6 z^4+4380 ya^7 yb^6 z^4+1004 yb^7 z^4-19400 ya yb^7 z^4+9644 ya^2 yb^7 z^4-125368 ya^3 yb^7 z^4-29580 ya^4 yb^7 z^4-22024 ya^5 yb^7 z^4-3788 ya^6 yb^7 z^4-312 ya^7 yb^7 z^4-2880 ya z^5-13120 ya^2 z^5-15712 ya^3 z^5-22496 ya^4 z^5+1440 ya^5 z^5-3040 ya^6 z^5-672 yb z^5+8128 ya yb z^5-51200 ya^2 yb z^5+22784 ya^3 yb z^5-168096 ya^4 yb z^5+10560 ya^5 yb z^5-27328 ya^6 yb z^5-3360 yb^2 z^5+82528 ya yb^2 z^5+30880 ya^2 yb^2 z^5+770912 ya^3 yb^2 z^5+125376 ya^4 yb^2 z^5+436032 ya^5 yb^2 z^5+15296 ya^6 yb^2 z^5-11616 yb^3 z^5-17792 ya yb^3 z^5-825632 ya^2 yb^3 z^5-261120 ya^3 yb^3 z^5-1499808 ya^4 yb^3 z^5-168576 ya^5 yb^3 z^5-137952 ya^6 yb^3 z^5+8224 yb^4 z^5+231168 ya yb^4 z^5+106208 ya^2 yb^4 z^5+1429344 ya^3 yb^4 z^5+135104 ya^4 yb^4 z^5+534688 ya^5 yb^4 z^5+25664 ya^6 yb^4 z^5-12544 yb^5 z^5-26176 ya yb^5 z^5-384480 ya^2 yb^5 z^5+84736 ya^3 yb^5 z^5-408512 ya^4 yb^5 z^5+52544 ya^5 yb^5 z^5-11104 ya^6 yb^5 z^5+4096 yb^6 z^5+28128 ya yb^6 z^5-18240 ya^2 yb^6 z^5+58016 ya^3 yb^6 z^5-87200 ya^4 yb^6 z^5-14720 ya^5 yb^6 z^5-8480 ya^6 yb^6 z^5+1280 ya z^6+5120 ya^2 z^6+7680 ya^3 z^6+5120 ya^4 z^6+1280 ya^5 z^6-1536 ya yb z^6+25728 ya^2 yb z^6-14720 ya^3 yb z^6+36736 ya^4 yb z^6-7296 ya^5 yb z^6-38528 ya yb^2 z^6-26624 ya^2 yb^2 z^6-253184 ya^3 yb^2 z^6+17408 ya^4 yb^2 z^6-61568 ya^5 yb^2 z^6+24960 ya yb^3 z^6+291072 ya^2 yb^3 z^6+116736 ya^3 yb^3 z^6+357120 ya^4 yb^3 z^6-9600 ya^5 yb^3 z^6-62080 ya yb^4 z^6-120832 ya^2 yb^4 z^6-394496 ya^3 yb^4 z^6-76800 ya^4 yb^4 z^6-85120 ya^5 yb^4 z^6+12416 ya yb^5 z^6+81536 ya^2 yb^5 z^6+68992 ya^3 yb^5 z^6+92544 ya^4 yb^5 z^6+6656 ya^5 yb^5 z^6) Log[(1-yb)/(1-ya)])/(3538944 \[Pi]^5 (-1+ya) (1+ya)^5 (-1+yb) (1+yb)^5 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))+(g^6 (-270 ya^5+429 ya^6-307 ya^7+155 ya^8-55 ya^9+1350 ya^4 yb-1656 ya^5 yb+1153 ya^6 yb-763 ya^7 yb+281 ya^8 yb+67 ya^9 yb-2700 ya^3 yb^2+1845 ya^4 yb^2-1389 ya^5 yb^2+1238 ya^6 yb^2-138 ya^7 yb^2-555 ya^8 yb^2-29 ya^9 yb^2+2700 ya^2 yb^3+600 ya^3 yb^3+395 ya^4 yb^3-247 ya^5 yb^3-1154 ya^6 yb^3+1430 ya^7 yb^3+299 ya^8 yb^3+9 ya^9 yb^3-1350 ya yb^4-2745 ya^2 yb^4-5 ya^3 yb^4-1480 ya^4 yb^4+1934 ya^5 yb^4-1379 ya^6 yb^4-915 ya^7 yb^4-108 ya^8 yb^4+270 yb^5+2016 ya yb^5+687 ya^2 yb^5+1655 ya^3 yb^5-270 ya^4 yb^5+180 ya^5 yb^5+1105 ya^6 yb^5+405 ya^7 yb^5-489 yb^6-763 ya yb^6-502 ya^2 yb^6-1466 ya^3 yb^6+143 ya^4 yb^6-235 ya^5 yb^6-720 ya^6 yb^6+229 yb^7-133 ya yb^7+998 ya^2 yb^7+610 ya^3 yb^7-651 ya^4 yb^7+675 ya^5 yb^7+77 yb^8-51 ya yb^8-705 ya^2 yb^8+571 ya^3 yb^8-324 ya^4 yb^8-79 yb^9+209 ya yb^9-145 ya^2 yb^9+63 ya^3 yb^9-390 ya^4 z+1249 ya^5 z-1683 ya^6 z+1023 ya^7 z-247 ya^8 z+2100 ya^3 yb z-6707 ya^4 yb z+8659 ya^5 yb z-5447 ya^6 yb z+2073 ya^7 yb z-534 ya^8 yb z-3960 ya^2 yb^2 z+10882 ya^3 yb^2 z-12248 ya^4 yb^2 z+8900 ya^5 yb^2 z-5624 ya^6 yb^2 z+1642 ya^7 yb^2 z+792 ya^8 yb^2 z+3180 ya yb^3 z-4894 ya^2 yb^3 z+3406 ya^3 yb^3 z-5806 ya^4 yb^3 z+4016 ya^5 yb^3 z+2014 ya^6 yb^3 z-4218 ya^7 yb^3 z-386 ya^8 yb^3 z-930 yb^4 z-2275 ya yb^4 z+1925 ya^2 yb^4 z+2175 ya^3 yb^4 z+4269 ya^4 yb^4 z-7203 ya^5 yb^4 z+5657 ya^6 yb^4 z+2295 ya^7 yb^4 z+135 ya^8 yb^4 z+1745 yb^5 z+1727 ya yb^5 z-467 ya^2 yb^5 z-6287 ya^3 yb^5 z+1513 ya^4 yb^5 z-1249 ya^5 yb^5 z-3447 ya^6 yb^5 z-927 ya^7 yb^5 z-1786 yb^6 z-1346 ya yb^6 z+830 ya^2 yb^6 z+5044 ya^3 yb^6 z+314 ya^4 yb^6 z+286 ya^5 yb^6 z+2034 ya^6 yb^6 z+968 yb^7 z+1254 ya yb^7 z-1920 ya^2 yb^7 z-3380 ya^3 yb^7 z+2664 ya^4 yb^7 z-1890 ya^5 yb^7 z-284 yb^8 z-635 ya yb^8 z+2293 ya^2 yb^8 z-1557 ya^3 yb^8 z+711 ya^4 yb^8 z+79 yb^9 z-209 ya yb^9 z+145 ya^2 yb^9 z-63 ya^3 yb^9 z+540 ya z^2-528 ya^2 z^2-169 ya^3 z^2+3426 ya^4 z^2-4412 ya^5 z^2+2774 ya^6 z^2-575 ya^7 z^2-540 yb z^2-2400 ya yb z^2+3381 ya^2 yb z^2-14703 ya^3 yb z^2+18250 ya^4 yb z^2-17930 ya^5 yb z^2+7981 ya^6 yb z^2-1719 ya^7 yb z^2+2928 yb^2 z^2+2709 ya yb^2 z^2+19539 ya^2 yb^2 z^2-24800 ya^3 yb^2 z^2+36930 ya^4 yb^2 z^2-19407 ya^5 yb^2 z^2+7979 ya^6 yb^2 z^2-2070 ya^7 yb^2 z^2-5921 yb^3 z^2-17745 ya yb^3 z^2-652 ya^2 yb^3 z^2-21108 ya^3 yb^3 z^2+11067 ya^4 yb^3 z^2-11629 ya^5 yb^3 z^2+2178 ya^6 yb^3 z^2+3106 ya^7 yb^3 z^2+9483 yb^4 z^2+19796 ya yb^4 z^2+15074 ya^2 yb^4 z^2-3927 ya^3 yb^4 z^2+3559 ya^4 yb^4 z^2+7102 ya^5 yb^4 z^2-8340 ya^6 yb^4 z^2-1467 ya^7 yb^4 z^2-8182 yb^5 z^2-20802 ya yb^5 z^2-2499 ya^2 yb^5 z^2+1921 ya^3 yb^5 z^2-2744 ya^4 yb^5 z^2+3436 ya^5 yb^5 z^2+3745 ya^6 yb^5 z^2+549 ya^7 yb^5 z^2+5062 yb^6 z^2+9053 ya yb^6 z^2+1759 ya^2 yb^6 z^2-3882 ya^3 yb^6 z^2-2776 ya^4 yb^6 z^2+381 ya^5 yb^6 z^2-1917 ya^6 yb^6 z^2-1693 yb^7 z^2-2077 ya yb^7 z^2-1270 ya^2 yb^7 z^2+6162 ya^3 yb^7 z^2-3645 ya^4 yb^7 z^2+1755 ya^5 yb^7 z^2+207 yb^8 z^2+686 ya yb^8 z^2-1588 ya^2 yb^8 z^2+986 ya^3 yb^8 z^2-387 ya^4 yb^8 z^2-776 ya z^3-976 ya^2 z^3+4232 ya^3 z^3-8192 ya^4 z^3+4992 ya^5 z^3-1392 ya^6 z^3+1736 yb z^3+8476 ya yb z^3-14824 ya^2 yb z^3+36432 ya^3 yb z^3-28760 ya^4 yb z^3+17844 ya^5 yb z^3-3048 ya^6 yb z^3-10164 yb^2 z^3-6528 ya yb^2 z^3-38580 ya^2 yb^2 z^3+35704 ya^3 yb^2 z^3-53436 ya^4 yb^2 z^3+18312 ya^5 yb^2 z^3-4252 ya^6 yb^2 z^3+17024 yb^3 z^3+36372 ya yb^3 z^3+3024 ya^2 yb^3 z^3+44160 ya^3 yb^3 z^3-7600 ya^4 yb^3 z^3+11660 ya^5 yb^3 z^3-3840 ya^6 yb^3 z^3-19528 yb^4 z^3-30456 ya yb^4 z^3-35112 ya^2 yb^4 z^3+2072 ya^3 yb^4 z^3-19960 ya^4 yb^4 z^3+1760 ya^5 yb^4 z^3+4264 ya^6 yb^4 z^3+10504 yb^5 z^3+28116 ya yb^5 z^3+4232 ya^2 yb^5 z^3+12528 ya^3 yb^5 z^3+2280 ya^4 yb^5 z^3-4196 ya^5 yb^5 z^3-1432 ya^6 yb^5 z^3-3780 yb^6 z^3-8512 ya yb^6 z^3-2516 ya^2 yb^6 z^3-3736 ya^3 yb^6 z^3+4596 ya^4 yb^6 z^3-680 ya^5 yb^6 z^3+612 ya^6 yb^6 z^3+496 yb^7 z^3+956 ya yb^7 z^3+2192 ya^2 yb^7 z^3-3392 ya^3 yb^7 z^3+1632 ya^4 yb^7 z^3-540 ya^5 yb^7 z^3-1364 ya z^4+6304 ya^2 z^4-8888 ya^3 z^4+6720 ya^4 z^4-1620 ya^5 z^4-1868 yb z^4-11612 ya yb z^4+24648 ya^2 yb z^4-40760 ya^3 yb z^4+20740 ya^4 yb z^4-6508 ya^5 yb z^4+11780 yb^2 z^4+2592 ya yb^2 z^4+40168 ya^2 yb^2 z^4-30384 ya^3 yb^2 z^4+35828 ya^4 yb^2 z^4-5072 ya^5 yb^2 z^4-16504 yb^3 z^4-31768 ya yb^3 z^4+5776 ya^2 yb^3 z^4-46448 ya^3 yb^3 z^4+4072 ya^4 yb^3 z^4-4216 ya^5 yb^3 z^4+15560 yb^4 z^4+15308 ya yb^4 z^4+29872 ya^2 yb^4 z^4-1816 ya^3 yb^4 z^4+19496 ya^4 yb^4 z^4-4308 ya^5 yb^4 z^4-5180 yb^5 z^4-13324 ya yb^5 z^4-472 ya^2 yb^5 z^4-12120 ya^3 yb^5 z^4-1516 ya^4 yb^5 z^4+1892 ya^5 yb^5 z^4+948 yb^6 z^4+1640 ya yb^6 z^4+456 ya^2 yb^6 z^4+3968 ya^3 yb^6 z^4-2268 ya^4 yb^6 z^4+248 ya^5 yb^6 z^4+2880 ya z^5-7360 ya^2 z^5+6080 ya^3 z^5-1600 ya^4 z^5+672 yb z^5+7840 ya yb z^5-17888 ya^2 yb z^5+19168 ya^3 yb z^5-5184 ya^4 yb z^5-4544 yb^2 z^5+3456 ya yb^2 z^5-21760 ya^2 yb^2 z^5+12928 ya^3 yb^2 z^5-8512 ya^4 yb^2 z^5+5376 yb^3 z^5+12352 ya yb^3 z^5-11328 ya^2 yb^3 z^5+21696 ya^3 yb^3 z^5-448 ya^4 yb^3 z^5-4544 yb^4 z^5-448 ya yb^4 z^5-11328 ya^2 yb^4 z^5+3776 ya^3 yb^4 z^5-5888 ya^4 yb^4 z^5+736 yb^5 z^5+2080 ya yb^5 z^5-992 ya^2 yb^5 z^5+2400 ya^3 yb^5 z^5+384 ya^4 yb^5 z^5-1280 ya z^6+2560 ya^2 z^6-1280 ya^3 z^6-2304 ya yb z^6+4608 ya^2 yb z^6-2304 ya^3 yb z^6-2304 ya yb^2 z^6+4608 ya^2 yb^2 z^6-2304 ya^3 yb^2 z^6-2304 ya yb^3 z^6+4608 ya^2 yb^3 z^6-2304 ya^3 yb^3 z^6-1024 ya yb^4 z^6+2048 ya^2 yb^4 z^6-1024 ya^3 yb^4 z^6) Log[(1+yb)/(1+ya)])/(3538944 \[Pi]^5 (-1+ya)^3 (1+ya) (-1+yb)^4 (1+yb) (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))+1/(1769472 \[Pi]^5 (-1+ya)^3 (1+ya)^5 (-1+yb)^4 (1+yb)^5 (-1+z) z^5) g^6 (3360+28 yb-12392 yb^2+1484 yb^3+17593 yb^4-4522 yb^5-11036 yb^6+3350 yb^7+5350 yb^8-3394 yb^9+228 yb^10+14 yb^11+yb^12+2 ya^11 (121-642 yb+1017 yb^2-838 yb^3+367 yb^4-74 yb^5+15 yb^6+2 yb^7)-2 ya^10 (-161+1444 yb-4913 yb^2+7004 yb^3-5335 yb^4+2160 yb^5-415 yb^6+96 yb^7+24 yb^8)+ya^9 (-545+106 yb+8924 yb^2-26782 yb^3+38538 yb^4-30858 yb^5+11268 yb^6-578 yb^7+215 yb^8-224 yb^9)+ya^8 (189+6626 yb-16652 yb^2-3410 yb^3+37526 yb^4-51206 yb^5+40292 yb^6-17118 yb^7+3117 yb^8+244 yb^9-312 yb^10)-4 ya^7 (-108-587 yb+5750 yb^2-13875 yb^3+11747 yb^4+1108 yb^5-10009 yb^6+8208 yb^7-2831 yb^8+467 yb^9+11 yb^10+23 yb^11)-4 ya^6 (-46+2626 yb+424 yb^2-17736 yb^3+23271 yb^4-15088 yb^5+12043 yb^6-4700 yb^7-3049 yb^8+2466 yb^9-499 yb^10+64 yb^11)+ya^4 (1737+14334 yb+4684 yb^2-74198 yb^3+37527 yb^4+36824 yb^5-30136 yb^6+28512 yb^7-27921 yb^8+12970 yb^9-4500 yb^10-202 yb^11-15 yb^12)+ya^5 (4887-6118 yb-12568 yb^2-4218 yb^3+14269 yb^4+76296 yb^5-130992 yb^6+64768 yb^7-7767 yb^8-2178 yb^9+2696 yb^10+26 yb^11+3 yb^12)+2 ya^3 (-5182+3798 yb+21923 yb^2-18826 yb^3-17594 yb^4-4530 yb^5+47551 yb^6-20222 yb^7-13845 yb^8+7200 yb^9-474 yb^10+500 yb^11+53 yb^12)+ya (5348-4376 yb-21732 yb^2+16556 yb^3+32667 yb^4-27574 yb^5-12756 yb^6+3322 yb^7+16622 yb^8-9554 yb^9+1176 yb^10+26 yb^11+83 yb^12)-2 ya^2 (2704+3510 yb-9171 yb^2-10842 yb^3+8284 yb^4+23364 yb^5-25455 yb^6+12644 yb^7-5189 yb^8+74 yb^9-430 yb^10+450 yb^11+89 yb^12)+(-2104-1468 yb+5781 yb^2+1669 yb^3-9245 yb^4+8162 yb^5-5109 yb^6+3762 yb^7-10267 yb^8+7694 yb^9-240 yb^10-299 yb^11+ya^10 (344-485 yb-7822 yb^2+14317 yb^3-12788 yb^4+5429 yb^5-974 yb^6+259 yb^7+56 yb^8)+ya^9 (-85+3531 yb-18255 yb^2+54439 yb^3-77369 yb^4+64093 yb^5-24301 yb^6+1349 yb^7-438 yb^8+364 yb^9)+ya^8 (-3476+5425 yb-6019 yb^2+66620 yb^3-134273 yb^4+150956 yb^5-113289 yb^6+44784 yb^7-5531 yb^8-713 yb^9+508 yb^10)+ya^3 (3836-8176 yb-48726 yb^2+96042 yb^3-68440 yb^4+65736 yb^5-114428 yb^6+32380 yb^7+54508 yb^8-28872 yb^9+3778 yb^10-950 yb^11)+ya^5 (519-3515 yb+43335 yb^2-76047 yb^3+185432 yb^4-328040 yb^5+331504 yb^6-155240 yb^7+23833 yb^8+2987 yb^9-4783 yb^10-17 yb^11)+2 ya^7 (-677+579 yb+6066 yb^2-27168 yb^3+1002 yb^4+54038 yb^5-76816 yb^6+47640 yb^7-14317 yb^8+2943 yb^9+6 yb^10+48 yb^11)+ya^2 (5297+19973 yb-20443 yb^2-23441 yb^3-69018 yb^4+189021 yb^5-143024 yb^6+76547 yb^7-31771 yb^8+4846 yb^9-3121 yb^10+126 yb^11)+ya^6 (7257+8850 yb+22663 yb^2-204734 yb^3+228410 yb^4-95526 yb^5+70514 yb^6-19698 yb^7-42347 yb^8+24244 yb^9-3233 yb^10+272 yb^11)+ya^4 (-7318-33447 yb+3536 yb^2+147489 yb^3+3058 yb^4-257274 yb^5+187274 yb^6-107958 yb^7+89860 yb^8-35687 yb^9+6854 yb^10+285 yb^11)+ya (-2532+7770 yb+11898 yb^2-20098 yb^3-43931 yb^4+85527 yb^5-38375 yb^6+32375 yb^7-47349 yb^8+17331 yb^9-159 yb^10+871 yb^11)) z+(-4708+4571 yb+26708 yb^2-15026 yb^3-28952 yb^4+1012 yb^5+50296 yb^6-21982 yb^7+1756 yb^8-3135 yb^9+212 yb^10+ya^9 (-353+622 yb-8000 yb^2-12394 yb^3+29094 yb^4-32662 yb^5+13528 yb^6-750 yb^7+291 yb^8-128 yb^9)+ya (-7755-1266 yb+44766 yb^2-28122 yb^3-18534 yb^4-98470 yb^5+143244 yb^6-60158 yb^7+35321 yb^8-17040 yb^9-2738 yb^10)+ya^8 (456+7583 yb-3376 yb^2-39554 yb^3+104728 yb^4-124116 yb^5+100968 yb^6-38894 yb^7+2464 yb^8+677 yb^9-184 yb^10)+8 ya^7 (541+27 yb+2981 yb^2-1735 yb^3+12757 yb^4-22601 yb^5+23181 yb^6-12213 yb^7+3154 yb^8-726 yb^9+10 yb^10)+2 ya^6 (-4005-20548 yb+20809 yb^2+47700 yb^3-58798 yb^4-20532 yb^5+6358 yb^6-7748 yb^7+24243 yb^8-9624 yb^9+641 yb^10)-2 ya^4 (796-18631 yb+17176 yb^2+7230 yb^3+37540 yb^4-198944 yb^5+166780 yb^6-64894 yb^7+40336 yb^8-20441 yb^9+796 yb^10)+2 ya^5 (-4644+4682 yb+5711 yb^2-2582 yb^3-161124 yb^4+204758 yb^5-117014 yb^6+57486 yb^7-19600 yb^8-920 yb^9+991 yb^10)-4 ya^3 (-3747-5062 yb+9273 yb^2+2006 yb^3-24952 yb^4+17482 yb^5+1896 yb^6-18590 yb^7+10691 yb^8-1212 yb^9+1463 yb^10)+2 ya^2 (1743-14144 yb-16259 yb^2+2180 yb^3+89554 yb^4-103036 yb^5+49078 yb^6-60500 yb^7+21855 yb^8+5004 yb^9+3021 yb^10)) z^2+(4 ya^2 (1987+7678 yb+26022 yb^2-33426 yb^3-10628 yb^4+26546 yb^5+13994 yb^6+14330 yb^7-13455 yb^8-3352 yb^9)-2 (-1334+2951 yb+12332 yb^2+464 yb^3-19552 yb^4+11622 yb^5+16372 yb^6-6136 yb^7-1930 yb^8+59 yb^9)-2 ya^8 (-72+5055 yb-5864 yb^2+15676 yb^3-1464 yb^4-6222 yb^5+13288 yb^6-5620 yb^7+71 yb^9)+4 ya^5 (-2366-2113 yb-27090 yb^2+59870 yb^3+14602 yb^4-51652 yb^5+2298 yb^6-3438 yb^7+9484 yb^8+405 yb^9)+4 ya^7 (-366-4153 yb+15646 yb^2-20402 yb^3+7194 yb^4+11260 yb^5-17078 yb^6+9762 yb^7-2324 yb^8+461 yb^9)+4 ya^6 (2313+7134 yb+4402 yb^2-14790 yb^3+23348 yb^4+14318 yb^5-6850 yb^6+3934 yb^7-5293 yb^8+1180 yb^9)+4 ya (430-4283 yb-4022 yb^2+410 yb^3+32494 yb^4-9980 yb^5-28306 yb^6+9206 yb^7+2476 yb^8+1575 yb^9)+4 ya^3 (-2114-9995 yb+7018 yb^2+16186 yb^3-2450 yb^4+5444 yb^5-17586 yb^6-11690 yb^7+12060 yb^8+3127 yb^9)-4 ya^4 (-3637-7815 yb+35638 yb^2-7902 yb^3+49724 yb^4+4756 yb^5-51462 yb^6+20302 yb^7-311 yb^8+5251 yb^9)) z^3+(8 ya^7 (-87+448 yb-4685 yb^2+5252 yb^3-7467 yb^4+3128 yb^5-1031 yb^6-444 yb^7+150 yb^8)-8 (-214-990 yb+619 yb^2-5954 yb^3+6615 yb^4-5794 yb^5+1161 yb^6-382 yb^7+203 yb^8)+8 ya^6 (-583+1016 yb-8367 yb^2+19068 yb^3-22677 yb^4+9440 yb^5-3341 yb^6+364 yb^7+344 yb^8)-8 ya (-1090-4006 yb+7341 yb^2-12426 yb^3+20937 yb^4-19450 yb^5+1615 yb^6+1258 yb^7+1085 yb^8)+8 ya^4 (-2660-7890 yb+25427 yb^2-11638 yb^3+35043 yb^4-33630 yb^5+1137 yb^6+6502 yb^7+1917 yb^8)-8 ya^5 (-2568-4966 yb+1331 yb^2+3646 yb^3+3747 yb^4-18762 yb^5-799 yb^6+2226 yb^7+1937 yb^8)+8 ya^2 (-2539-4100 yb-4153 yb^2+16568 yb^3-9207 yb^4-11556 yb^5-4315 yb^6+2736 yb^7+2358 yb^8)-8 ya^3 (-845-564 yb-5677 yb^2+43984 yb^3-28695 yb^4+11388 yb^5-14135 yb^6+6056 yb^7+2696 yb^8)) z^4+(-16 ya (365+935 yb-2123 yb^2+3967 yb^3-3921 yb^4+4653 yb^5-1617 yb^6+45 yb^7)+16 ya^5 (-541-1111 yb+2651 yb^2-3439 yb^3+3393 yb^4-5181 yb^5+1793 yb^6+131 yb^7)-16 (58+343 yb-688 yb^2+2357 yb^3-2334 yb^4+1953 yb^5-684 yb^6+147 yb^7)-16 ya^6 (13+298 yb-553 yb^2+2492 yb^3-2469 yb^4+1818 yb^5-639 yb^6+192 yb^7)-16 ya^2 (-599-884 yb+2311 yb^2-734 yb^3+711 yb^4-3576 yb^5+1225 yb^6+394 yb^7)-16 ya^4 (-816-1101 yb+2962 yb^2-83 yb^3+60 yb^4-4227 yb^5+1442 yb^6+611 yb^7)+32 ya^3 (-219+351 yb-371 yb^2+5719 yb^3-5673 yb^4+2901 yb^5-1033 yb^6+629 yb^7)) z^5) Log[1-z];


(* ::Input:: *)
(**)


(* ::Chapter:: *)
(*q(p1)+qb(p2)->g(p3)+g(p4)+g(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})+(#/.{ya->-ya,yb->-yb})+(#/.{ya->-yb,yb->-ya})&*)


Integral$C$sim 1/(663552 \[Pi]^5 (-1+ya)^3 (1+ya)^3 (-1+yb)^3 (1+yb)^3 (-1+z) z^4) g^6 (4212-2430 ya yb+324 ya^3 yb (32-15 yb^2)+162 ya^9 yb (-1+yb^2)^2+810 ya^2 (-23+21 yb^2)+162 ya^4 (65-98 yb^2+25 yb^4)+162 ya^5 yb (3-98 yb^2+58 yb^4)+324 ya^7 yb (-3+32 yb^2-27 yb^4+7 yb^6)+162 ya^8 (-5+17 yb^2-31 yb^4+11 yb^6)-162 ya^6 (5+46 yb^2-94 yb^4+43 yb^6)+(-10692+4068 ya yb+ya^2 (49716-46179 yb^2)+81 ya^9 yb (-1+yb^2)^2-81 ya^8 (-1+yb^2)^2 (-3+8 yb^2)+9 ya^3 yb (-3776+4795 yb^2)-9 ya^5 yb (-349+562 yb^2+515 yb^4)-9 ya^4 (2937-5358 yb^2+3833 yb^4)-9 ya^7 yb (174+754 yb^2-338 yb^4+153 yb^6)+9 ya^6 (658+402 yb^2+594 yb^4+553 yb^6)) z+(8692+1418 ya yb+8 ya^3 yb (3471-7651 yb^2)+36 ya^7 yb (-1+yb^2)^2+54 ya^9 yb (-1+yb^2)^2-54 ya^8 (-1+yb^2)^2 (-1+3 yb^2)+ya^2 (-47654+51810 yb^2)+ya^4 (17762-38780 yb^2+24730 yb^4)+ya^5 (3866 yb+25708 yb^3+2448 yb^5)-2 ya^6 (2413-182 yb^2+5770 yb^4+279 yb^6)) z^2+(-1643-2873 ya yb+ya^2 (17412-28252 yb^2)+466 ya^6 (-1+yb^2)^2+27 ya^8 (-1+yb^2)^2-138 ya^7 yb (-1+yb^2)^2+81 ya^9 yb (-1+yb^2)^2+4 ya^3 yb (-1269+5411 yb^2)-ya^5 yb (2945+10678 yb^2+72 yb^4)+ya^4 (-795+12430 yb^2+848 yb^4)) z^3+(-338-20 ya^6 (-1+yb^2)^2+18 ya^8 (-1+yb^2)^2+8 ya^2 (-161+491 yb^2)-2 ya^4 (169+982 yb^2)) z^4)+(g^6 ya (1620 ya^2 yb^3-405 ya^3 yb^2 (6-3 yb+34 yb^2)-81 ya^10 yb (-2+yb+yb^3)+81 ya^4 yb (12-27 yb+276 yb^2-52 yb^3+452 yb^4)+81 ya^9 (-2+4 yb-22 yb^2+5 yb^3-6 yb^4+5 yb^5)-81 ya^8 (3-28 yb+24 yb^2-110 yb^3+10 yb^4-36 yb^5+9 yb^6)-81 ya^5 (2-15 yb+144 yb^2-102 yb^3+748 yb^4-36 yb^5+362 yb^6)+81 ya^7 (-6+23 yb-146 yb^2+60 yb^3-320 yb^4+10 yb^5-90 yb^6+5 yb^7)+81 ya^6 (-3+44 yb-70 yb^2+416 yb^3-76 yb^4+592 yb^5-4 yb^6+60 yb^7)+(2052 ya yb^2-36 ya^2 yb (76-58 yb+1025 yb^2)+36 ya^3 (19-87 yb+1540 yb^2-529 yb^3+4330 yb^4)-36 ya^9 (-9+2 yb-62 yb^2+28 yb^3-9 yb^4+18 yb^5)-36 ya^4 (-29+619 yb-909 yb^2+6871 yb^3-872 yb^4+6498 yb^5)+36 ya^8 (20-202 yb+85 yb^2-607 yb^3+115 yb^4-161 yb^5+54 yb^6)+36 ya^5 (104-457 yb+3320 yb^2-1628 yb^3+10379 yb^4-203 yb^5+3673 yb^6)-36 ya^7 (-86+260 yb-1476 yb^2+305 yb^3-2533 yb^4+177 yb^5-563 yb^6+36 yb^7)-36 ya^6 (-77+865 yb-996 yb^2+5164 yb^3-425 yb^4+5661 yb^5-90 yb^6+411 yb^7)) z+(432 yb-6 ya (72-123 yb+4675 yb^2)+ya^2 (-738+36752 yb-24080 yb^2+220002 yb^3)+ya^3 (-8702+33438 yb-324042 yb^2+88662 yb^3-560628 yb^4)+2 ya^4 (-4679+60591 yb-70275 yb^2+429741 yb^3-34368 yb^4+287034 yb^5)-18 ya^8 (8-306 yb+12 yb^2-693 yb^3+263 yb^4-133 yb^5+81 yb^6)-2 ya^5 (8571-29516 yb+184572 yb^2-59754 yb^3+433203 yb^4-619 yb^5+112587 yb^6)+2 ya^7 (-2394+4904 yb-36645 yb^2+2708 yb^3-51485 yb^4+6615 yb^5-9072 yb^6+729 yb^7)+ya^6 (-7144+75078 yb-60436 yb^2+360120 yb^3-6438 yb^4+315670 yb^5-8496 yb^6+15750 yb^7)) z^2+(72-4920 yb+8 ya (561-1159 yb+14610 yb^2)+8 ya^2 (916-18590 yb+11771 yb^2-68451 yb^3)+8 ya^3 (3908-14062 yb+97939 yb^2-21482 yb^3+117791 yb^4)-8 ya^4 (-2876+32210 yb-30287 yb^2+171550 yb^3-5248 yb^4+86335 yb^5)+8 ya^5 (3316-9639 yb+61502 yb^2-9413 yb^3+118201 yb^4+1391 yb^5+22168 yb^6)-8 ya^7 (-279+137 yb-4038 yb^2-196 yb^3-4382 yb^4+1134 yb^5-585 yb^6+81 yb^7)-24 ya^6 (-221+2866 yb-1227 yb^2+12070 yb^3+364 yb^4+8634 yb^5-387 yb^6+273 yb^7)) z^3+(-808+16488 yb-24 ya (533-1503 yb+8902 yb^2)+8 ya^2 (-2387+33493 yb-20631 yb^2+82929 yb^3)-8 ya^3 (5733-20232 yb+115646 yb^2-16242 yb^3+101907 yb^4)+8 ya^4 (-2892+30809 yb-21842 yb^2+136798 yb^3+5081 yb^4+52450 yb^5)-8 ya^5 (2120-4412 yb+36571 yb^2+1436 yb^3+59195 yb^4+1479 yb^5+7643 yb^6)+8 ya^6 (-112+2748 yb+296 yb^2+10239 yb^3+657 yb^4+5521 yb^5-549 yb^6+72 yb^7)) z^4+(96 (27-235 yb)+96 ya (181-541 yb+1936 yb^2)-64 ya^2 (-359+3635 yb-1936 yb^2+6210 yb^3)+32 ya^3 (934-3391 yb+16609 yb^2-214 yb^3+10982 yb^4)-32 ya^4 (-301+3316 yb-1159 yb^2+12602 yb^3+1455 yb^4+3431 yb^5)+32 ya^5 (127-79 yb+2000 yb^2+592 yb^3+2593 yb^4+39 yb^5+148 yb^6)) z^5+(64 (-49+201 yb)-64 ya (195-449 yb+1098 yb^2)+64 ya^2 (-225+1379 yb-504 yb^2+1602 yb^3)-192 ya^3 (45-154 yb+655 yb^2+105 yb^3+309 yb^4)+64 ya^4 (-20+269 yb+91 yb^2+781 yb^3+111 yb^4+88 yb^5)) z^6+(-256 (-5+9 yb)+768 ya (5-6 yb+9 yb^2)-768 ya^2 (-5+12 yb+9 yb^3)+256 ya^3 (5-5 yb+21 yb^2+3 yb^3+4 yb^4)) z^7) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(331776 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (ya-yb) (486 ya^2 yb^2-162 ya^3 yb (4-3 yb+24 yb^2)+81 ya^9 yb (-2+yb+yb^3)+81 ya^4 (2-9 yb+74 yb^2-19 yb^3+126 yb^4)-81 ya^8 (-2+4 yb-18 yb^2+3 yb^3-6 yb^4+3 yb^5)-81 ya^5 (-3+32 yb-33 yb^2+200 yb^3-12 yb^4+102 yb^5)+81 ya^7 (3-24 yb+16 yb^2-72 yb^3+3 yb^4-24 yb^5+2 yb^6)+81 ya^6 (6-17 yb+96 yb^2-24 yb^3+158 yb^4-yb^5+18 yb^6)+(360 ya yb-18 ya^2 (20-31 yb+470 yb^2)+18 ya^3 (-31+624 yb-353 yb^2+2032 yb^3)-36 ya^4 (77-240 yb+1515 yb^2-282 yb^3+1561 yb^4)+18 ya^8 (-18+4 yb-106 yb^2+47 yb^3-18 yb^4+27 yb^5)+18 ya^5 (-127+1152 yb-901 yb^2+4700 yb^3-88 yb^4+1844 yb^5)-18 ya^7 (40-332 yb+117 yb^2-840 yb^3+100 yb^4-232 yb^5+27 yb^6)-18 ya^6 (154-377 yb+1892 yb^2-201 yb^3+2578 yb^4-53 yb^5+214 yb^6)) z+(18+ya (108-4274 yb)+ya^2 (3806-6766 yb+40290 yb^2)+ya^3 (4786-52266 yb+26980 yb^2-108810 yb^3)+2 ya^4 (5475-14659 yb+77922 yb^2-9314 yb^3+58740 yb^4)-2 ya^5 (-2609+23517 yb-13642 yb^2+80166 yb^3+1684 yb^4+24890 yb^5)+18 ya^7 (8-252 yb-5 yb^2-499 yb^3+169 yb^4-97 yb^5+36 yb^6)+ya^6 (3816-7288 yb+46506 yb^2-178 yb^3+55414 yb^4-2574 yb^5+3636 yb^6)) z^2+(-202+4 ya (-303+3797 yb)+ya^2 (-10660+26344 yb-79170 yb^2)+4 ya^3 (-2603+24630 yb-12163 yb^2+36576 yb^3)-2 ya^4 (7324-18334 yb+96968 yb^2-2038 yb^3+59679 yb^4)+4 ya^5 (-894+9888 yb-3215 yb^2+31818 yb^3+1966 yb^4+8491 yb^5)-2 ya^6 (792-332 yb+10356 yb^2+1306 yb^3+9806 yb^4-1854 yb^5+459 yb^6)) z^3+(648+ya (3888-21736 yb)+16 ya^2 (767-2365 yb+4498 yb^2)+16 ya^3 (565-5083 yb+2020 yb^2-6010 yb^3)+8 ya^4 (932-2008 yb+13090 yb^2+1814 yb^3+7047 yb^4)-8 ya^5 (-76+1380 yb+246 yb^2+4458 yb^3+562 yb^4+939 yb^5)) z^4+(-784+32 ya (-147+374 yb)-96 ya^2 (71-204 yb+276 yb^2)+32 ya^3 (-107+864 yb-44 yb^2+842 yb^3)-16 ya^4 (56-134 yb+1174 yb^2+506 yb^3+543 yb^4)) z^5+(320+192 ya (10-7 yb)+64 ya^2 (30-26 yb+41 yb^2)-64 ya^3 (-10+26 yb+6 yb^2+21 yb^3)) z^6) Log[(1-yb)/(1-ya)])/(663552 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^4 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))+1/(663552 \[Pi]^5 (-1+ya)^4 (1+ya)^4 (-1+yb)^4 (1+yb)^4 (-1+z) z^5) g^6 (4212-2754 ya yb+81 ya^3 yb (160-209 yb^2)+891 ya^2 (-30+47 yb^2)+81 ya^11 yb^3 (15-2 yb^2+3 yb^4)+81 ya^4 (363-980 yb^2+274 yb^4)+81 ya^5 yb (-135+222 yb^2+326 yb^4)-81 ya^6 (132-291 yb^2+8 yb^4+130 yb^6)+81 ya^7 yb (-62+213 yb^2-816 yb^4+234 yb^6)+81 ya^10 (8-67 yb^2+56 yb^4-99 yb^6+22 yb^8)+81 ya^9 yb (25-112 yb^2+303 yb^4-158 yb^6+27 yb^8)-81 ya^8 (-3-164 yb^2+331 yb^4-432 yb^6+105 yb^8)+(-12996+10062 ya yb+ya^2 (80874-135756 yb^2)+108 ya^3 yb (-371+482 yb^2)+36 ya^5 yb (1631-4602 yb^2+978 yb^4)-18 ya^4 (5164-15743 yb^2+4084 yb^4)+36 ya^7 yb (229+644 yb^2+2050 yb^4-426 yb^6)-18 ya^6 (-1819+7556 yb^2-4256 yb^4+3188 yb^6)-18 ya^10 (18-334 yb^2+59 yb^4-416 yb^6+81 yb^8)-18 ya^9 yb (244+378 yb^2+2070 yb^4-594 yb^6+135 yb^8)+18 ya^8 (-278+294 yb^2+1680 yb^4-847 yb^6+504 yb^8)) z+(15594-17910 ya yb+60 ya^2 (-1475+2548 yb^2)+ya^3 (44324 yb+5016 yb^3)+4 ya^4 (28621-92446 yb^2+19536 yb^4)-4 ya^5 yb (28775-55074 yb^2+42126 yb^4)+4 ya^7 yb (747-4988 yb^2+3638 yb^4+342 yb^6)+4 ya^6 (-7107+48088 yb^2-17026 yb^4+24924 yb^6)+18 ya^9 yb (188+698 yb^2+934 yb^4-18 yb^6+27 yb^8)-2 ya^8 (-2332+19914 yb^2+16666 yb^4+13974 yb^6+945 yb^8)) z^2+(-9484+17472 ya yb+ya^2 (37832-45552 yb^2)-96 ya^3 yb (263+849 yb^2)+288 ya^5 yb (358-245 yb^2+528 yb^4)-8 ya^4 (9311-24878 yb^2+9966 yb^4)+8 ya^6 (1011-8604 yb^2+2210 yb^4-4102 yb^6)-96 ya^7 yb (167+328 yb^2+483 yb^4+15 yb^6)+4 ya^8 (-212+4962 yb^2+4310 yb^4+2982 yb^6+27 yb^8)) z^3+(3728-6672 ya yb-16 ya^2 (310+1167 yb^2)+16 ya^3 yb (502+2247 yb^2)+48 ya^4 (610-742 yb^2+1131 yb^4)-16 ya^5 yb (1966+102 yb^2+2145 yb^4)-16 ya^7 yb (-426-722 yb^2-742 yb^4+9 yb^6)-16 ya^6 (114+746 yb^2+774 yb^4+119 yb^6)) z^4+(-928+32 ya^2 (34+159 yb^2)-96 ya^4 (50-10 yb^2+63 yb^4)-32 ya^6 (-30-50 yb^2-66 yb^4+yb^6)) z^5) Log[1-z];


(* ::Input:: *)
(**)


(* ::Chapter:: *)
(*q(p1)+g(p2)->q(p3)+g(p4)+g(k)*)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})&*)


Integral$C$cross1$sim=(g^6 (24 ya^8 (-539+1261 yb-1727 yb^2+987 yb^3-616 yb^4+92 yb^5+38 yb^6)+6 ya^7 (2703+7042 yb-25943 yb^2+34708 yb^3-10783 yb^4+2066 yb^5-3417 yb^6+1688 yb^7)+6 ya^6 (99-8624 yb+9981 yb^2+11098 yb^3-47099 yb^4+36348 yb^5-9229 yb^6-1382 yb^7+744 yb^8)-6 ya (-11666+9466 yb+34229 yb^2-41164 yb^3-18397 yb^4+3922 yb^5+32163 yb^6-18056 yb^7+1111 yb^8+328 yb^9)+6 (15120-17714 yb-44561 yb^2+52854 yb^3+39065 yb^4-49044 yb^5-17915 yb^6+22834 yb^7-3085 yb^8+430 yb^9)+6 ya^5 (6760-21118 yb+18809 yb^2-34780 yb^3+35043 yb^4-1526 yb^5-20945 yb^6+11480 yb^7-2227 yb^8+440 yb^9)+6 ya^4 (19358-17130 yb-41207 yb^2+20478 yb^3+142319 yb^4-121396 yb^5-2889 yb^6+23838 yb^7-3821 yb^8+610 yb^9)-6 ya^3 (21465-27590 yb-42579 yb^2+49860 yb^3+41857 yb^4-7830 yb^5-52621 yb^6+30008 yb^7-5562 yb^8+1056 yb^9)-6 ya^2 (33669-39128 yb-81479 yb^2+92282 yb^3+123117 yb^4-138780 yb^5-21113 yb^6+46506 yb^7-8690 yb^8+1680 yb^9)+(-309 ya^8 (-1+yb)^2 (1+yb)^3 (-5+4 yb)-3 ya^7 (16785-29950 yb-79413 yb^2+91336 yb^3-25617 yb^4+4322 yb^5-8523 yb^6+3412 yb^7)+ya^6 (94509+45348 yb-349569 yb^2-469962 yb^3+848391 yb^4-471360 yb^5+32793 yb^6+25062 yb^7-4044 yb^8)-3 ya (17242-31190 yb-36879 yb^2+120624 yb^3-148781 yb^4+59814 yb^5-108665 yb^6+57764 yb^7-13221 yb^8+348 yb^9)-3 ya^5 (15208+55678 yb+34355 yb^2-126984 yb^3-8019 yb^4+100138 yb^5-134043 yb^6+39940 yb^7-4269 yb^8+348 yb^9)-3 ya^4 (14175-38021 yb-133857 yb^2-140654 yb^3+491565 yb^4-394188 yb^5-21883 yb^6+88558 yb^7-4400 yb^8+465 yb^9)-3 (-19632-10026 yb+58051 yb^2+42816 yb^3-80966 yb^4+5047 yb^5-23253 yb^6+58466 yb^7-3320 yb^8+465 yb^9)+3 ya^3 (28563-61398 yb-84369 yb^2+194416 yb^3-109457 yb^4+113202 yb^5-307167 yb^6+98684 yb^7-11410 yb^8+696 yb^9)+3 ya^2 (-16803-7330 yb+44591 yb^2-50418 yb^3+53503 yb^4-181052 yb^5+281 yb^6+141102 yb^7-12452 yb^8+930 yb^9)) z+(-166104-54810 yb+621068 yb^2-58134 yb^3-303514 yb^4+307832 yb^5+117344 yb^6+75050 yb^7+774 yb^8-370 yb^9-122 ya^8 (-1+yb)^2 (1+yb)^3 (-5+4 yb)+4 ya^7 (-1+yb)^2 (1+yb)^3 (1769-1432 yb+246 yb^2)+2 ya^6 (-37895-121394 yb+446941 yb^2+133546 yb^3-283745 yb^4+131386 yb^5+9471 yb^6-8754 yb^7+12 yb^8)+ya^4 (-305314+59264 yb-625796 yb^2+190718 yb^3+622036 yb^4-669278 yb^5+38780 yb^6+150098 yb^7+726 yb^8-370 yb^9)-2 ya^5 (-100465+4141 yb+84503 yb^2+543399 yb^3+46571 yb^4-248089 yb^5+238041 yb^6-30023 yb^7+918 yb^8+140 yb^9)-2 ya (-17421+55521 yb-110849 yb^2+443039 yb^3+188143 yb^4-201509 yb^5+208777 yb^6-27623 yb^7+918 yb^8+140 yb^9)+4 ya^3 (10808+136726 yb-113569 yb^2+281391 yb^3+108896 yb^4-121828 yb^5+262515 yb^6-26861 yb^7+918 yb^8+140 yb^9)+2 ya^2 (168275-133374 yb-347531 yb^2+338844 yb^3+246379 yb^4-270404 yb^5-201145 yb^6-70220 yb^7-762 yb^8+370 yb^9)) z^2+(-32 ya^8 (-1+yb)^2 (1+yb)^3 (-5+4 yb)-16 ya^6 (-1+yb)^2 (1+yb)^3 (-1252+413 yb)-4 ya^7 (-1+yb)^2 (1+yb)^3 (-830+547 yb)-4 ya^5 (43387-49816 yb+47576 yb^2-345749 yb^3+119525 yb^4+49358 yb^5-58790 yb^6+603 yb^7+366 yb^8+4 yb^9)-4 ya (15855-69078 yb+110910 yb^2-307225 yb^3+75453 yb^4+30096 yb^5-50520 yb^6+603 yb^7+366 yb^8+4 yb^9)+4 ya^3 (-25492-221321 yb+310261 yb^2-448120 yb^3+145630 yb^4-22973 yb^5-127003 yb^6+1206 yb^7+732 yb^8+8 yb^9)-4 ya^4 (-81586-115271 yb+299656 yb^2+69102 yb^3+114610 yb^4-109994 yb^5+13076 yb^6+4014 yb^7-156 yb^8+85 yb^9)-4 (-7794-30831 yb+162720 yb^2-99778 yb^3+167106 yb^4-25554 yb^5+23724 yb^6+4014 yb^7-156 yb^8+85 yb^9)+8 ya^2 (-5262-23661 yb+162294 yb^2-114118 yb^3+160362 yb^4-18384 yb^5+28362 yb^6+4014 yb^7-156 yb^8+85 yb^9)) z^3+(6048 ya (-1+yb)^2 (1+yb)^3+17856 ya^3 (-1+yb)^2 (1+yb)^3+30816 ya^5 (-1+yb)^2 (1+yb)^3+14256 ya^6 (-1+yb)^2 (1+yb)^3+576 ya^7 (-1+yb)^2 (1+yb)^3+72 ya^4 (-2079-3720 yb+11850 yb^2-1274 yb^3+5602 yb^4-7196 yb^5+178 yb^6+94 yb^7+yb^8)+72 (621-1020 yb+6450 yb^2-6674 yb^3+8302 yb^4-4496 yb^5+178 yb^6+94 yb^7+yb^8)-144 ya^2 (810-831 yb+6072 yb^2-7052 yb^3+8491 yb^4-4307 yb^5+178 yb^6+94 yb^7+yb^8)) z^4))/(10616832 \[Pi]^5 (-1+ya)^3 (1+ya)^3 (-1+yb)^3 (1+yb)^4 (-1+z) z^4)+(g^6 (ya^11 (-3347+4658 yb-1524 yb^2+686 yb^3-153 yb^4)+ya^10 (-10143+39586 yb-43168 yb^2+14594 yb^3-5441 yb^4+1116 yb^5)+ya^9 (-10761+93438 yb-201344 yb^2+181002 yb^3-61299 yb^4+18904 yb^5-3492 yb^6)+yb^6 (180+1620 yb-2153 yb^2+2386 yb^3-3804 yb^4+730 yb^5+145 yb^6)+ya yb^5 (-1080-10872 yb+20824 yb^2-28697 yb^3+40134 yb^4-13724 yb^5+890 yb^6+13 yb^7)+ya^8 (-5753+86458 yb-384072 yb^2+591122 yb^3-451199 yb^4+148464 yb^5-37568 yb^6+6084 yb^7)+ya^2 yb^4 (2700+31212 yb-85484 yb^2+143968 yb^3-197367 yb^4+93946 yb^5-19252 yb^6+1722 yb^7+11 yb^8)-2 ya^7 (576-21212 yb+153574 yb^2-463776 yb^3+561473 yb^4-369206 yb^5+114366 yb^6-23342 yb^7+3195 yb^8)-ya^3 yb^3 (3600+49680 yb-196168 yb^2+405548 yb^3-586992 yb^4+350467 yb^5-108514 yb^6+16344 yb^7-598 yb^8+9 yb^9)+2 ya^4 yb^2 (1350+23670 yb-138355 yb^2+358178 yb^3-577794 yb^4+413002 yb^5-165061 yb^6+33312 yb^7-2572 yb^8+126 yb^9)-2 ya^5 yb (540+13500 yb-123284 yb^2+414643 yb^3-780486 yb^4+657638 yb^5-318014 yb^6+78057 yb^7-9188 yb^8+738 yb^9)+2 ya^6 (90+4266 yb-67942 yb^2+316136 yb^3-729057 yb^4+727858 yb^5-412954 yb^6+116298 yb^7-18553 yb^8+2034 yb^9)+(-4 ya^10 (3508+11351 yb-16396 yb^2+4506 yb^3-2008 yb^4+351 yb^5)+8 ya^9 (-4126-9560 yb+59206 yb^2-61161 yb^3+17607 yb^4-5983 yb^5+945 yb^6)-4 yb^4 (990+2835 yb-1564 yb^2+2110 yb^3-10048 yb^4+1685 yb^5-2514 yb^6+970 yb^7)-4 ya^8 (255-5766 yb-254421 yb^2+504959 yb^3-403881 yb^4+115270 yb^5-29745 yb^6+4113 yb^7)-4 ya yb^3 (-3960-10791 yb+12543 yb^2-26725 yb^3+78987 yb^4-34331 yb^5+44231 yb^6-13689 yb^7+391 yb^8)+4 ya^7 (3985-33225 yb+156635 yb^2-952179 yb^3+1195267 yb^4-767727 yb^5+206037 yb^6-39605 yb^7+4572 yb^8)-4 ya^2 yb^2 (5940+14814 yb-37509 yb^2+100272 yb^3-285375 yb^4+209505 yb^5-268887 yb^6+103838 yb^7-11625 yb^8+547 yb^9)-4 ya^6 (-2977+30412 yb-205357 yb^2+608191 yb^3-1886789 yb^4+1761215 yb^5-914739 yb^6+218565 yb^7-30010 yb^8+2673 yb^9)-4 ya^3 yb (-3960-8046 yb+55886 yb^2-180023 yb^3+586835 yb^4-625589 yb^5+879373 yb^6-430393 yb^7+90093 yb^8-9165 yb^9+125 yb^10)+4 ya^5 (-549-18195 yb+100083 yb^2-522873 yb^3+1067505 yb^4-2282313 yb^5+1692415 yb^6-696603 yb^7+139136 yb^8-12528 yb^9+738 yb^10)-4 ya^4 (990+639 yb-44574 yb^2+178022 yb^3-721395 yb^4+1062193 yb^5-1768113 yb^6+1067843 yb^7-330495 yb^8+50664 yb^9-2461 yb^10+63 yb^11)) z+(-2 ya^9 (-789+87748 yb+120621 yb^2-179988 yb^3+38609 yb^4-16880 yb^5+2007 yb^6)+2 ya^8 (1475-284470 yb-119625 yb^2+1101128 yb^3-1015779 yb^4+235678 yb^5-66903 yb^6+7056 yb^7)+2 yb^2 (5040+10530 yb+11623 yb^2+8480 yb^3-37465 yb^4+6038 yb^5-32703 yb^6+21992 yb^7-3135 yb^8)-4 ya^7 (-33743+36513 yb-383602 yb^2-1214157 yb^3+1874178 yb^4-1225945 yb^5+273678 yb^6-50171 yb^7+4401 yb^8)+4 ya^6 (26480-158149 yb-144798 yb^2+99633 yb^3-3657208 yb^4+3329813 yb^5-1604726 yb^6+310791 yb^7-34852 yb^8+2232 yb^9)-2 ya yb (10080+10386 yb+39130 yb^2+51427 yb^3-193070 yb^4+78661 yb^5-461294 yb^6+202177 yb^7-127070 yb^8+24133 yb^9)+ya^5 (82886-279336 yb+923686 yb^2+4202636 yb^3-5914264 yb^4+21147588 yb^5-13822680 yb^6+4783396 yb^7-722414 yb^8+43188 yb^9-1422 yb^10)-2 ya^4 (-18661+147950 yb+51863 yb^2+78474 yb^3+4139636 yb^4-4404986 yb^5+8628992 yb^6-4292986 yb^7+977465 yb^8-100356 yb^9+2209 yb^10)-4 ya^3 (-5337+26603 yb-68552 yb^2-214515 yb^3+183702 yb^4-1942935 yb^5+1514278 yb^6-2052741 yb^7+767615 yb^8-96476 yb^9+5222 yb^10)-4 ya^2 (-2520+5409 yb-31026 yb^2-6175 yb^3+223032 yb^4-152735 yb^5+957498 yb^6-539049 yb^7+540372 yb^8-142970 yb^9+6916 yb^10)) z^2+(-4 ya^8 (8970-28671 yb+203301 yb^2+159028 yb^3-238320 yb^4+35581 yb^5-14527 yb^6+846 yb^7)+4 ya^7 (-76247+35185 yb-999291 yb^2-220095 yb^3+1244671 yb^4-912005 yb^5+155087 yb^6-28909 yb^7+1476 yb^8)-4 yb (1620+15030 yb+17497 yb^2+29585 yb^3-8460 yb^4-2700 yb^5+15381 yb^6-9211 yb^7+6666 yb^8)-4 ya^6 (55846-751607 yb+352019 yb^2-2264725 yb^3-3103609 yb^4+3060077 yb^5-1395391 yb^6+202545 yb^7-16577 yb^8+558 yb^9)-4 ya^5 (70478-538918 yb+2150735 yb^2+153443 yb^3+965187 yb^4+6190703 yb^5-3538795 yb^6+999105 yb^7-98101 yb^8+2771 yb^9)-4 ya^4 (33166-505809 yb+927233 yb^2-2617705 yb^3-2014301 yb^4+1497779 yb^5-5407345 yb^6+2094937 yb^7-311297 yb^8+15854 yb^9)-4 ya (1620-19512 yb+2789 yb^2-92591 yb^3+148501 yb^4+93449 yb^5+25239 yb^6+240747 yb^7-135717 yb^8+27699 yb^9)-4 ya^3 (27847-141441 yb+858001 yb^2-359475 yb^3+1587303 yb^4+2598947 yb^5-1754013 yb^6+2353959 yb^7-589538 yb^8+32170 yb^9)-4 ya^2 (12546-55549 yb+139601 yb^2-564943 yb^3-128779 yb^4-467377 yb^5-1326533 yb^6+698579 yb^7-475587 yb^8+62058 yb^9)) z^3+(-8 yb (-3348-20421 yb-14476 yb^2-56101 yb^3+20884 yb^4-32063 yb^5-7348 yb^6+617 yb^7)+8 ya^7 (13315-29728 yb+126913 yb^2-207194 yb^3-108619 yb^4+148860 yb^5-12153 yb^6+3838 yb^7)-8 ya^6 (279+463684 yb-32687 yb^2+1601128 yb^3+361539 yb^4-678764 yb^5+301299 yb^6-28800 yb^7+1058 yb^8)-8 ya^5 (-52790+335450 yb-2061819 yb^2+523960 yb^3-2247865 yb^4-1896918 yb^5+937259 yb^6-202428 yb^7+7999 yb^8)-8 ya (-3348+13842 yb-60645 yb^2+157284 yb^3-307387 yb^4+194394 yb^5-70171 yb^6-57168 yb^7+24143 yb^8)-8 ya^4 (-41958+511844 yb-1352535 yb^2+3327588 yb^3-248715 yb^4+532588 yb^5+1857611 yb^6-496244 yb^7+32573 yb^8)-8 ya^2 (-16281+95532 yb-257813 yb^2+1098816 yb^3-462915 yb^4+928044 yb^5+371105 yb^6-239448 yb^7+71568 yb^8)-8 ya^3 (-39883+191348 yb-1315903 yb^2+1280842 yb^3-2461799 yb^4-423560 yb^5+482967 yb^6-677430 yb^7+77018 yb^8)) z^4+(-16 yb (2493+13707 yb+7960 yb^2+42498 yb^3-18063 yb^4+20979 yb^5+1850 yb^6)-16 ya^6 (-3694-70377 yb+8461 yb^2-201798 yb^3+82416 yb^4+36215 yb^5-32527 yb^6+312 yb^7)-16 ya (2493-8919 yb+65067 yb^2-163745 yb^3+220107 yb^4-201777 yb^5+51149 yb^6+8233 yb^7)-16 ya^5 (25645+4625 yb+861827 yb^2+56943 yb^3+1086347 yb^4+232887 yb^5-132667 yb^6+12233 yb^7)-16 ya^2 (12474-85323 yb+194039 yb^2-933542 yb^3+493876 yb^4-612627 yb^5-20453 yb^6+30468 yb^7)-32 ya^3 (14987-64805 yb+386169 yb^2-574719 yb^3+727413 yb^4-172987 yb^5-39737 yb^6+35103 yb^7)-16 ya^4 (29876-208697 yb+613585 yb^2-1737020 yb^3+525210 yb^4-606245 yb^5-366111 yb^6+36762 yb^7)) z^5+(1152 yb (17+92 yb+40 yb^2+272 yb^3-153 yb^4+116 yb^5)-128 ya^5 (-1224-4943 yb-28763 yb^2-9542 yb^3-30692 yb^4+1493 yb^5+1031 yb^6)-128 ya^2 (-855+11063 yb-9918 yb^2+101594 yb^3-41731 yb^4+53839 yb^5+1272 yb^6)+128 ya (153-1926 yb+5047 yb^2-23148 yb^3+16965 yb^4-18126 yb^5+2027 yb^6)-128 ya^3 (-1845+13741 yb-32416 yb^2+123298 yb^3-77537 yb^4+56177 yb^5+4342 yb^6)-128 ya^4 (-1683+13646 yb-2052 yb^2+124742 yb^3-6307 yb^4+51436 yb^5+8058 yb^6)) z^6+(9216 ya yb (17-11 yb+132 yb^2-65 yb^3+63 yb^4)+9216 ya^4 yb (63+173 yb+408 yb^2+119 yb^3+109 yb^4)+9216 ya^2 yb (62+11 yb+462 yb^2-151 yb^3+200 yb^4)+9216 ya^3 yb (70+43 yb+510 yb^2-119 yb^3+208 yb^4)) z^7) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(3538944 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^5 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (63 ya^11 (5+3 yb-yb^2+yb^3)+ya^10 (-1675-3353 yb+107 yb^2-427 yb^3-196 yb^4)+ya^9 (3389+14159 yb+9207 yb^2-1815 yb^3+2848 yb^4-68 yb^5)+yb^6 (-1620+3580 yb-4829 yb^2+3637 yb^3-1867 yb^4+595 yb^5)+ya yb^5 (9720-17932 yb+27536 yb^2-23295 yb^3+15615 yb^4-6257 yb^5+157 yb^6)+ya^8 (-4749-21351 yb-48279 yb^2-4653 yb^3-492 yb^4-4632 yb^5+996 yb^6)+2 ya^7 (1774+13528 yb+27732 yb^2+45274 yb^3-10019 yb^4+5709 yb^5-83 yb^6-755 yb^7)+3 ya^2 yb^4 (-8100+10804 yb-22852 yb^2+20792 yb^3-17661 yb^4+7621 yb^5+169 yb^6-13 yb^7)+6 ya^5 yb (1620+5290 yb+17064 yb^2+4543 yb^3+19847 yb^4-9257 yb^5+1343 yb^6-1668 yb^7+26 yb^8)+ya^3 yb^3 (32400-18380 yb+103504 yb^2-85344 yb^3+98644 yb^4-43397 yb^5-3543 yb^6-803 yb^7+79 yb^8)-2 ya^4 yb^2 (12150+8630 yb+57455 yb^2-24213 yb^3+60047 yb^4-27109 yb^5-1530 yb^6-2416 yb^7+146 yb^8)+2 ya^6 (-810-8854 yb-33718 yb^2-35280 yb^3-56575 yb^4+23021 yb^5-8823 yb^6+4229 yb^7+386 yb^8)+(ya^10 (-6038+5630 yb+946 yb^2-446 yb^3+484 yb^4)+ya^9 (10942+25116 yb-45512 yb^2+11180 yb^3-5030 yb^4-440 yb^5)+2 yb^4 (1620-2930 yb+3100 yb^2+31 yb^3-1837 yb^4+955 yb^5-1659 yb^6)-2 ya^8 (5261+14482 yb+10085 yb^2-45027 yb^3+17908 yb^4-7831 yb^5+1234 yb^6)+2 ya^7 (3307-3326 yb+8741 yb^2-9492 yb^3-11763 yb^4+13690 yb^5-1725 yb^6+2296 yb^7)+2 ya yb^3 (-6480+9142 yb-20136 yb^2+18281 yb^3-21982 yb^4+21214 yb^5+2014 yb^6+4139 yb^7)+2 ya^2 yb^2 (9720-7268 yb+51588 yb^2-60185 yb^3+112016 yb^4-117407 yb^5+21835 yb^6-34020 yb^7+393 yb^8)-2 ya^6 (-2044-21 yb-71632 yb^2+22565 yb^3-6624 yb^4+64087 yb^5+3642 yb^6+13305 yb^7+914 yb^8)+ya^5 (-5156-31824 yb-29498 yb^2-354756 yb^3+252078 yb^4-9928 yb^5+232794 yb^6+27380 yb^7+28726 yb^8-952 yb^9)-2 ya^3 yb (6480+3748 yb+66992 yb^2-60617 yb^3+215874 yb^4-243911 yb^5+58932 yb^6-91775 yb^7-5846 yb^8+11 yb^9)+2 ya^4 (1620+7382 yb+46308 yb^2-7323 yb^3+242010 yb^4-251877 yb^5+45120 yb^6-127527 yb^7-18132 yb^8-4415 yb^9+306 yb^10)) z+(ya^9 (-588-70334 yb+34208 yb^2-3668 yb^3-644 yb^4+994 yb^5)+2 ya^8 (12983+67528 yb+158390 yb^2-92712 yb^3+37723 yb^4-7432 yb^5+784 yb^6)-4 ya^7 (10547+72497 yb+116897 yb^2+158743 yb^3-44267 yb^4+35391 yb^5-2249 yb^6+1209 yb^7)+2 yb^2 (3240-10730 yb+19699 yb^2-20682 yb^3+13750 yb^4+3306 yb^5+2407 yb^6+6146 yb^7)+4 ya^6 (13787+66595 yb+163359 yb^2+235899 yb^3+234937 yb^4+45297 yb^5+32629 yb^6+7601 yb^7+248 yb^8)-2 ya yb (6480-9834 yb+13416 yb^2-6856 yb^3+12591 yb^4+32106 yb^5+55522 yb^6+30016 yb^7+23663 yb^8)-4 ya^3 (5813+10340 yb+15291 yb^2-18791 yb^3+189943 yb^4+90119 yb^5+273325 yb^6+124343 yb^7+69164 yb^8+485 yb^9)+2 ya^4 (23331+46832 yb+24522 yb^2+353794 yb^3+353990 yb^4+786098 yb^5+431122 yb^6+268646 yb^7+31467 yb^8+614 yb^9)+2 ya^5 (-32530-60671 yb-260162 yb^2-412750 yb^3-721534 yb^4-544486 yb^5-255822 yb^6-60862 yb^7-12560 yb^8+641 yb^9)+4 ya^2 (1620+6261 yb-4467 yb^2+15053 yb^3-15083 yb^4+101479 yb^5+48703 yb^6+100359 yb^7+55051 yb^8+10992 yb^9)) z^2+(12 ya^8 (-2668+265 yb-24454 yb^2+6122 yb^3-2036 yb^4-3 yb^5+22 yb^6)+4 ya^7 (24081+90788 yb+129987 yb^2+282780 yb^3-53041 yb^4+38220 yb^5-1523 yb^6+484 yb^7)-4 yb (-1620+11442 yb-21353 yb^2+32540 yb^3-21406 yb^4+25902 yb^5+1755 yb^6+6724 yb^7)+4 ya^6 (-42490-186199 yb-415396 yb^2-453149 yb^3-477112 yb^4-47465 yb^5-45884 yb^6-3667 yb^7+98 yb^8)+4 ya^5 (45794+236036 yb+466625 yb^2+838604 yb^3+747655 yb^4+564924 yb^5+170479 yb^6+31844 yb^7+663 yb^8)-4 ya^4 (40464+168311 yb+357556 yb^2+649103 yb^3+1050760 yb^4+646797 yb^5+522076 yb^6+139517 yb^7+3816 yb^8)+4 ya^3 (25433+83196 yb+146989 yb^2+357524 yb^3+596013 yb^4+698324 yb^5+393731 yb^6+292460 yb^7+29146 yb^8)+4 ya (1620+6252 yb-6657 yb^2+72468 yb^3-51603 yb^4+136404 yb^5+62609 yb^6+48252 yb^7+36799 yb^8)-4 ya^2 (12306+10321 yb+78772 yb^2+67499 yb^3+226904 yb^4+299311 yb^5+275436 yb^6+155237 yb^7+65670 yb^8)) z^3+(-8 ya^7 (3228+31025 yb-9976 yb^2+70504 yb^3-2246 yb^4+3807 yb^5+282 yb^6)+8 yb (-3348+18079 yb-26070 yb^2+31652 yb^3-5130 yb^4+10101 yb^5+3372 yb^6)+8 ya^6 (12277+114798 yb+124958 yb^2+122580 yb^3+212115 yb^4+8416 yb^5+13314 yb^6-58 yb^7)-8 ya^5 (27410+193562 yb+320250 yb^2+396245 yb^3+376428 yb^4+238498 yb^5+66112 yb^6+2791 yb^7)+8 ya^4 (35852+183546 yb+375025 yb^2+558708 yb^3+600896 yb^4+333716 yb^5+253483 yb^6+21094 yb^7)-8 ya (3348+3026 yb+9484 yb^2+81219 yb^3-14466 yb^4+124770 yb^5+30218 yb^6+30961 yb^7)+8 ya^2 (18871+68 yb+158346 yb^2+109350 yb^3+261361 yb^4+251806 yb^5+131590 yb^6+78192 yb^7)-8 ya^3 (31430+91211 yb+247354 yb^2+462120 yb^3+437428 yb^4+445077 yb^5+224756 yb^6+83104 yb^7)) z^4+(-16 yb (-2493+13424 yb-18028 yb^2+20826 yb^3-5831 yb^4+2758 yb^5)-16 ya^6 (1318+12595 yb+30610 yb^2-12756 yb^3+31996 yb^4+3617 yb^5+588 yb^6)+16 ya^5 (12411+31852 yb+138965 yb^2+35668 yb^3+60369 yb^4+64816 yb^5+6415 yb^6)+16 ya (2493+8160 yb+4459 yb^2+48364 yb^3+22367 yb^4+19940 yb^5+15465 yb^6)+64 ya^3 (5310+17377 yb+35264 yb^2+56248 yb^3+39616 yb^4+25087 yb^5+17658 yb^6)-16 ya^4 (19494+88993 yb+137442 yb^2+250292 yb^3+67168 yb^4+127995 yb^5+41576 yb^6)-16 ya^2 (12164+26265 yb+71324 yb^2+121196 yb^3+105370 yb^4+62491 yb^5+47590 yb^6)) z^5+(-1152 yb (17-95 yb+120 yb^2-131 yb^3+53 yb^4)-128 ya (153+2149 yb-1625 yb^2+6408 yb^3-310 yb^4+173 yb^5)-2304 ya^3 (70+554 yb-111 yb^2+1484 yb^3-401 yb^4+360 yb^5)+1152 ya^2 (75+869 yb-576 yb^2+2550 yb^3-607 yb^4+417 yb^5)+1152 ya^4 (111+850 yb-707 yb^2+3030 yb^3-1530 yb^4+794 yb^5)-128 ya^5 (657-367 yb+3227 yb^2+2556 yb^3-2210 yb^4+1789 yb^5)) z^6+(-4608 ya yb (-34+39 yb-84 yb^2+43 yb^3)+4608 ya^4 yb (-83+186 yb-231 yb^2+92 yb^3)+4608 ya^2 yb (-119+168 yb-303 yb^2+146 yb^3)-4608 ya^3 yb (-124+183 yb-318 yb^2+151 yb^3)) z^7) ArcCos[(2+ya+yb-2 z)/(2 Sqrt[(1+ya) (1+yb) (1-z)])])/(3538944 \[Pi]^5 (-1+ya)^4 (1+ya) (-1+yb)^4 (1+yb) (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (ya^10 (3347-4658 yb+1524 yb^2-686 yb^3+153 yb^4)+ya^9 (10143-36239 yb+38510 yb^2-13070 yb^3+4755 yb^4-963 yb^5)+yb^5 (180+1620 yb-2153 yb^2+2386 yb^3-3804 yb^4+730 yb^5+145 yb^6)+ya^8 (10761-83295 yb+165105 yb^2-142492 yb^3+48229 yb^4-14149 yb^5+2529 yb^6)+ya^7 (5753-75697 yb+300777 yb^2-426017 yb^3+308707 yb^4-100235 yb^5+23419 yb^6-3555 yb^7)+ya yb^4 (-900-9252 yb+18671 yb^2-26311 yb^3+36330 yb^4-12994 yb^5+1035 yb^6+13 yb^7)+ya^2 yb^3 (1800+21960 yb-66813 yb^2+117657 yb^3-161037 yb^4+80952 yb^5-18217 yb^6+1735 yb^7+11 yb^8)+ya^6 (1152-36671 yb+231451 yb^2-626775 yb^3+696929 yb^4-429705 yb^5+128497 yb^6-23265 yb^7+2835 yb^8)+ya^5 (-180-7380 yb+99213 yb^2-400821 yb^3+831339 yb^4-758787 yb^5+396203 yb^6-104099 yb^7+13841 yb^8-1233 yb^9)-ya^3 yb^2 (1800+27720 yb-129355 yb^2+287891 yb^3-425955 yb^4+269515 yb^5-90297 yb^6+14609 yb^7-609 yb^8+9 yb^9)+ya^4 yb (900+19620 yb-147355 yb^2+428465 yb^3-729633 yb^4+556489 yb^5-239825 yb^6+52015 yb^7-4535 yb^8+243 yb^9)+(2 ya^9 (7016+19355 yb-28134 yb^2+7488 yb^3-3330 yb^4+549 yb^5)+ya^8 (39702+60910 yb-366106 yb^2+363944 yb^3-102482 yb^4+33066 yb^5-4842 yb^6)-2 yb^3 (1800+4050 yb-975 yb^2+1834 yb^3-16292 yb^4+2640 yb^5-5173 yb^6+1940 yb^7)+2 ya^7 (10653-35334 yb-371383 yb^2+683106 yb^3-513081 yb^4+141806 yb^5-32877 yb^6+4086 yb^7)+ya^6 (5582-3604 yb-302910 yb^2+2393420 yb^3-2753882 yb^4+1624452 yb^5-409994 yb^6+65988 yb^7-6444 yb^8)-2 ya yb^2 (-5400-9900 yb+7773 yb^2-26071 yb^3+107003 yb^4-51372 yb^5+78305 yb^6-24721 yb^7+927 yb^8)-2 ya^2 yb (5400+5400 yb-17670 yb^2+73109 yb^3-318718 yb^4+275025 yb^5-409906 yb^6+168943 yb^7-21154 yb^8+1107 yb^9)+2 ya^5 (-201-2473 yb-153973 yb^2+604608 yb^3-1977651 yb^4+1678812 yb^5-774275 yb^6+165352 yb^7-17100 yb^8+1125 yb^9)+2 ya^4 (2250+5451 yb-29896 yb^2+424328 yb^3-892971 yb^4+1925148 yb^5-1285411 yb^6+442440 yb^7-72767 yb^8+4041 yb^9-117 yb^10)-2 ya^3 (-1800+2700 yb+16122 yb^2-78450 yb^3+507213 yb^4-681594 yb^5+1147069 yb^6-610294 yb^7+141375 yb^8-15466 yb^9+261 yb^10)) z+(4 ya^8 (-2068+39187 yb+41867 yb^2-63846 yb^3+12502 yb^4-5453 yb^5+531 yb^6)+4 ya^7 (1207+152770 yb+26198 yb^2-346361 yb^3+297795 yb^4-65032 yb^5+16144 yb^6-1377 yb^7)+4 ya^6 (-17599+88642 yb-412813 yb^2-697201 yb^3+993124 yb^4-580816 yb^5+117447 yb^6-16353 yb^7+1089 yb^8)-4 yb (-810-2025 yb-5620 yb^2-2789 yb^3+3266 yb^4+449 yb^5+9204 yb^6-8691 yb^7+1640 yb^8)+4 ya^5 (-13632+130884 yb-155125 yb^2+218376 yb^3+1750066 yb^4-1425075 yb^5+581439 yb^6-93190 yb^7+6500 yb^8-243 yb^9)-4 ya^4 (13126-48527 yb+268326 yb^2+147200 yb^3-358387 yb^4+1983279 yb^5-1137568 yb^6+299130 yb^7-32377 yb^8+838 yb^9)-4 ya^3 (6565-39172 yb+34864 yb^2-227091 yb^3-479963 yb^4+522902 yb^5-1198410 yb^6+499417 yb^7-70480 yb^8+4104 yb^9)-4 ya^2 (2511-13602 yb+26817 yb^2+4701 yb^3+86562 yb^4+378578 yb^5-261127 yb^6+386801 yb^7-108427 yb^8+5922 yb^9)-4 ya (810-486 yb+12657 yb^2+2018 yb^3-7936 yb^4-14961 yb^5-120295 yb^6+61568 yb^7-55060 yb^8+10133 yb^9)) z^2+(4 ya^7 (1954-40543 yb+155419 yb^2+85338 yb^3-131460 yb^4+16145 yb^5-6265 yb^6+180 yb^7)-4 yb (3348+8937 yb+22451 yb^2-5100 yb^3+22878 yb^4-1971 yb^5-613 yb^6+4726 yb^7)+ya^3 (84584-787852 yb+1320140 yb^2-5065888 yb^3+466744 yb^4+530116 yb^5-4881236 yb^6+1399912 yb^7-84504 yb^8)+4 ya^2 (11745-42673 yb+210938 yb^2-208628 yb^3+715813 yb^4+224795 yb^5-226892 yb^6+322250 yb^7-42612 yb^8)-4 ya^6 (-48913-6027 yb-868236 yb^2-72090 yb^3+606127 yb^4-378187 yb^5+55418 yb^6-6480 yb^7+180 yb^8)-4 ya^5 (-44480+344038 yb-489544 yb^2+1707857 yb^3+1354447 yb^4-1149500 yb^5+411682 yb^6-42171 yb^7+1367 yb^8)-4 ya^4 (-44926+242598 yb-1024643 yb^2+732499 yb^3-920222 yb^4-2036824 yb^5+953357 yb^6-173409 yb^7+8658 yb^8)-4 ya (-3348+6264 yb-26698 yb^2+92801 yb^3-93829 yb^4+141662 yb^5+58736 yb^6-75159 yb^7+23347 yb^8)) z^3+(8 yb (2493+7857 yb+24818 yb^2-2394 yb^3+32373 yb^4-7767 yb^5+220 yb^6)-8 ya^6 (10444+5683 yb+115711 yb^2-126514 yb^3-42850 yb^4+55715 yb^5-2729 yb^6+540 yb^7)-8 ya^5 (4217-219851 yb-45213 yb^2-1033925 yb^3-129529 yb^4+229331 yb^5-62755 yb^6+3197 yb^7)-8 ya (2493-7875 yb+31327 yb^2-121237 yb^3+146723 yb^4-135301 yb^5+26113 yb^6+14877 yb^7)-8 ya^4 (15628-193155 yb+603837 yb^2-623350 yb^3+1091770 yb^4+571093 yb^5-175491 yb^6+18596 yb^7)-16 ya^3 (5713-87925 yb+182267 yb^2-508319 yb^3+337519 yb^4-82523 yb^5-144827 yb^6+22639 yb^7)-8 ya^2 (8784-38203 yb+272189 yb^2-276878 yb^3+712518 yb^4-119771 yb^5-29075 yb^6+51428 yb^7)) z^4+(576 yb (-17-58 yb-220 yb^2+52 yb^3-243 yb^4+102 yb^5)-128 ya^5 (369+4987 yb+4839 yb^2+15724 yb^3-4508 yb^4-1327 yb^5+540 yb^6)+64 ya^2 (549-1843 yb+45200 yb^2-18574 yb^3+91001 yb^4-18143 yb^5+946 yb^6)+64 ya (153-567 yb+8656 yb^2-9846 yb^3+23715 yb^4-11043 yb^5+3044 yb^6)-64 ya^4 (-81+5596 yb-57080 yb^2-3818 yb^3-112421 yb^4-17650 yb^5+3374 yb^6)-64 ya^3 (-531+9515 yb-56192 yb^2+50834 yb^3-110131 yb^4+18307 yb^5+7046 yb^6)) z^5+(4608 ya yb^2 (-79+30 yb-133 yb^2+46 yb^3)-4608 ya^4 yb (46+263 yb+246 yb^2+317 yb^3)+4608 ya^3 yb (-19-313 yb-24 yb^2-475 yb^3+119 yb^4)+4608 ya^2 yb (-11-281 yb+24 yb^2-443 yb^3+127 yb^4)) z^6) Log[(1-yb)/(1-ya)])/(7077888 \[Pi]^5 (-1+ya) (1+ya)^4 (-1+yb) (1+yb)^5 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))+(g^6 (63 ya^10 (5+3 yb-yb^2+yb^3)+ya^9 (-1675-3038 yb+296 yb^2-490 yb^3-133 yb^4)+yb^5 (1620-3580 yb+4829 yb^2-3637 yb^3+1867 yb^4-595 yb^5)+ya^8 (3389+12484 yb+6169 yb^2-1519 yb^3+2358 yb^4-201 yb^5)+ya yb^4 (-8100+14352 yb-22707 yb^2+19658 yb^3-13748 yb^4+5662 yb^5-157 yb^6)+ya^7 (-4749-17962 yb-35795 yb^2+1516 yb^3-2011 yb^4-2274 yb^5+795 yb^6)+ya^6 (3548+22307 yb+37502 yb^2+54753 yb^3-18522 yb^4+9407 yb^5-2440 yb^6-715 yb^7)+ya^2 yb^3 (16200-18060 yb+45849 yb^2-42718 yb^3+39235 yb^4-17201 yb^5-664 yb^6+39 yb^7)+ya^3 yb^2 (-16200+320 yb-57655 yb^2+42626 yb^3-59409 yb^4+26196 yb^5+2879 yb^6+842 yb^7-79 yb^8)+ya^5 (-1620-14160 yb-45129 yb^2-33058 yb^3-58397 yb^4+27520 yb^5-8239 yb^6+6018 yb^7+57 yb^8)+ya^4 yb (8100+17580 yb+57255 yb^2-5800 yb^3+60685 yb^4-28022 yb^5-181 yb^6-3990 yb^7+213 yb^8)+(ya^9 (-6038+5000 yb+568 yb^2-320 yb^3+358 yb^4)+2 ya^8 (5786+11403 yb-17596 yb^2+5452 yb^3-2122 yb^4+29 yb^5)+2 yb^4 (-650+1729 yb-3668 yb^2+3704 yb^3-1550 yb^4+1659 yb^5)-4 ya^7 (3468+7404 yb+4503 yb^2-11716 yb^3+5746 yb^4-1952 yb^5+467 yb^6)-2 ya yb^3 (-980-2367 yb+2348 yb^2-8976 yb^3+14060 yb^4+2379 yb^5+3544 yb^6)-4 ya^2 yb^2 (-480+7385 yb-10184 yb^2+28904 yb^3-37596 yb^4+6577 yb^5-12724 yb^6+118 yb^7)+4 ya^6 (3348+2648 yb+5976 yb^2+2727 yb^3+4256 yb^4+2486 yb^5+1324 yb^6+419 yb^7)-4 ya^3 yb (1130-6409 yb+8516 yb^2-49020 yb^3+63980 yb^4-10241 yb^5+26656 yb^6+2670 yb^7+14 yb^8)+ya^5 (-5410-22808 yb+68768 yb^2-57160 yb^3-41468 yb^4-84968 yb^5-9016 yb^6-15496 yb^7+230 yb^8)+2 ya^4 (970+561 yb+7388 yb^2-85656 yb^3+94028 yb^4+9294 yb^5+57044 yb^6+10868 yb^7+3506 yb^8-227 yb^9)) z+(2 ya^8 (-609-29318 yb+12482 yb^2-2276 yb^3-65 yb^4+202 yb^5)+4 ya^7 (4310+31220 yb+55167 yb^2-25886 yb^3+12570 yb^4-1806 yb^5+313 yb^6)-4 ya^6 (6298+56502 yb+89718 yb^2+93803 yb^3-7012 yb^4+16526 yb^5+924 yb^6+281 yb^7)-2 yb (1620-5850 yb+13032 yb^2-13289 yb^3+9304 yb^4+3364 yb^5+956 yb^6+5551 yb^7)+4 ya^5 (8388+47430 yb+110966 yb^2+145924 yb^3+127397 yb^4+39280 yb^5+14670 yb^6+3022 yb^7-133 yb^8)-2 ya^4 (19297+42366 yb+154872 yb^2+251060 yb^3+336560 yb^4+254714 yb^5+119616 yb^6+20516 yb^7+519 yb^8)+4 ya^3 (7396+5950 yb+26685 yb^2+72960 yb^3+92466 yb^4+129788 yb^5+85819 yb^6+40926 yb^7+682 yb^8)-4 ya^2 (3069+2678 yb+3364 yb^2+21869 yb^3+34968 yb^4+52086 yb^5+54154 yb^6+42815 yb^7+7765 yb^8)+4 ya (810+144 yb+1798 yb^2+418 yb^3+12631 yb^4-6 yb^5+26854 yb^6+8300 yb^7+10251 yb^8)) z^2+(-4 ya^7 (4985+781 yb+47158 yb^2-8166 yb^3+3853 yb^4+41 yb^5+20 yb^6)+4 yb (3348-11139 yb+22249 yb^2-19610 yb^3+21034 yb^4-1651 yb^5+5065 yb^6)+4 ya^6 (17371+43655 yb+94654 yb^2+151414 yb^3-12549 yb^4+16447 yb^5+316 yb^6+20 yb^7)-4 ya^5 (28278+89914 yb+196059 yb^2+273899 yb^3+195956 yb^4+46808 yb^5+14731 yb^6+211 yb^7)+4 ya^4 (29214+97462 yb+173165 yb^2+394709 yb^3+280732 yb^4+219116 yb^5+65961 yb^6+2521 yb^7)-4 ya^3 (24845+43957 yb+123172 yb^2+209108 yb^3+370381 yb^4+154229 yb^5+173810 yb^6+16498 yb^7)-4 ya (3348-12 yb+17755 yb^2-11241 yb^3+63586 yb^4+40410 yb^5+22303 yb^6+28299 yb^7)+4 ya^2 (11703+18687 yb+22920 yb^2+101148 yb^3+147603 yb^4+146459 yb^5+86046 yb^6+46906 yb^7)) z^3+(-8 yb (2493-7934 yb+15472 yb^2-7542 yb^3+5723 yb^4+1148 yb^5)-8 ya^6 (2372+16269 yb-9370 yb^2+36572 yb^3+386 yb^4+1663 yb^5+60 yb^6)+8 ya^5 (5463+69888 yb+5393 yb^2+84896 yb^3+68689 yb^4+13264 yb^5+1527 yb^6)-8 ya^4 (12474+87795 yb+80800 yb^2+128824 yb^3+122732 yb^4+82829 yb^5+10866 yb^6)+32 ya^3 (3285+15750 yb+21524 yb^2+33284 yb^3+38117 yb^4+19582 yb^5+11738 yb^6)+8 ya (2493-328 yb+24727 yb^2-9808 yb^3+57843 yb^4+776 yb^5+19049 yb^6)-8 ya^2 (7834+22835 yb+44800 yb^2+59036 yb^3+123824 yb^4+24329 yb^5+50702 yb^6)) z^4+(-576 yb (-17+41 yb-84 yb^2+5 yb^3+19 yb^4)+64 ya (-153-470 yb-2615 yb^2-684 yb^3-2542 yb^4+164 yb^5)-64 ya^5 (-351+3184 yb+283 yb^2-972 yb^3+2570 yb^4+290 yb^5)+576 ya^2 (61+351 yb+772 yb^2+602 yb^3+307 yb^4+347 yb^5)+576 ya^4 (25+478 yb+1281 yb^2-562 yb^3+672 yb^4+366 yb^5)-1152 ya^3 (32+374 yb+449 yb^2+562 yb^3-83 yb^4+406 yb^5)) z^5+(-2304 ya^4 yb (-29+150 yb-105 yb^2+20 yb^3)-2304 ya yb (-20-3 yb-42 yb^2+29 yb^3)-2304 ya^3 yb (-38-75 yb-60 yb^2+65 yb^3)+2304 ya^2 yb (-43-60 yb-75 yb^2+70 yb^3)) z^6) Log[(1+yb)/(1+ya)])/(7077888 \[Pi]^5 (-1+ya)^4 (1+ya) (-1+yb)^4 (1+yb) (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))+1/(3538944 \[Pi]^5 (-1+ya)^4 (1+ya)^4 (-1+yb)^4 (1+yb)^5 (-1+z) z^5) g^6 (2 ya^11 (-758+4037 yb-5739 yb^2+6196 yb^3-2624 yb^4+1089 yb^5-239 yb^6+54 yb^7)+2 ya^10 (117+2844 yb-21960 yb^2+28853 yb^3-29033 yb^4+14058 yb^5-6098 yb^6+1045 yb^7+94 yb^8)+2 ya^9 (-155-9175 yb+22325 yb^2+17294 yb^3-62800 yb^4+66445 yb^5-20971 yb^6+3408 yb^7-3919 yb^8+1660 yb^9)+2 ya^8 (2943-10974 yb+50426 yb^2-72787 yb^3+62047 yb^4-3252 yb^5-49492 yb^6+41729 yb^7-9824 yb^8-1516 yb^9+780 yb^10)+2 ya^7 (-6747+11691 yb+11904 yb^2-120766 yb^3+141158 yb^4-133192 yb^5+73354 yb^6-16372 yb^7-11823 yb^8+7953 yb^9-1926 yb^10+414 yb^11)+2 ya^5 (28409-30099 yb-117114 yb^2+226984 yb^3-5414 yb^4-42372 yb^5-104474 yb^6+39892 yb^7+60297 yb^8-33293 yb^9+7216 yb^10-1848 yb^11+40 yb^12)+ya^6 (-44692+70956 yb+71054 yb^2-57894 yb^3-201312 yb^4+60408 yb^5+485420 yb^6-382120 yb^7+15680 yb^8+45636 yb^9-7666 yb^10+934 yb^11+44 yb^12)+2 ya^4 (53483-65872 yb-192633 yb^2+233947 yb^3+192201 yb^4-226532 yb^5-321054 yb^6+331848 yb^7+5807 yb^8-65232 yb^9+11843 yb^10-2239 yb^11+81 yb^12)+2 (15120-17714 yb-58961 yb^2+71028 yb^3+85982 yb^4-106760 yb^5-49214 yb^6+65407 yb^7+16743 yb^8-20868 yb^9+1521 yb^10-453 yb^11+185 yb^12)+2 ya^3 (-32079+29156 yb+133539 yb^2-155790 yb^3-141786 yb^4+183423 yb^5+79397 yb^6-46930 yb^7-82585 yb^8+48099 yb^9-3506 yb^10-1078 yb^11+220 yb^12)+2 ya (11666-10906 yb-45763 yb^2+38930 yb^3+67274 yb^4-78689 yb^5-13403 yb^6+5708 yb^7+25630 yb^8-10963 yb^9+1016 yb^10-960 yb^11+380 yb^12)+2 ya^2 (-48069+55198 yb+191617 yb^2-225934 yb^3-233277 yb^4+282906 yb^5+213836 yb^6-247401 yb^7-35188 yb^8+70350 yb^9-9943 yb^10-639 yb^11+656 yb^12)+(9552+26460 yb-31902 yb^2-111984 yb^3+19407 yb^4+218607 yb^5-65881 yb^6-80125 yb^7-45219 yb^8+83729 yb^9-581 yb^10-2479 yb^11+ya^10 (-10875-1987 yb+28217 yb^2-92623 yb^3+83671 yb^4-37257 yb^5+13987 yb^6-2341 yb^7-376 yb^8)-2 ya^9 (-3795-4652 yb+1696 yb^2+54328 yb^3-205102 yb^4+168928 yb^5-54232 yb^6+8104 yb^7-6983 yb^8+2540 yb^9)+ya^8 (183-47 yb+55399 yb^2+192623 yb^3-184823 yb^4-360219 yb^5+452533 yb^6-245611 yb^7+22716 yb^8+10630 yb^9-2136 yb^10)+ya^2 (6854-63304 yb-73340 yb^2+342114 yb^3-65827 yb^4+5105 yb^5-329307 yb^6+300025 yb^7+103873 yb^8-176661 yb^9+13875 yb^10-4655 yb^11)+ya^6 (28881-83169 yb-261145 yb^2+298057 yb^3+62324 yb^4+876912 yb^5-1455536 yb^6+895540 yb^7+12787 yb^8-107607 yb^9+7953 yb^10-821 yb^11)-2 ya^7 (-19019+19990 yb+95613 yb^2-181936 yb^3+447118 yb^4-335216 yb^5+74502 yb^6+17444 yb^7-58611 yb^8+20890 yb^9-2771 yb^10+332 yb^11)+2 ya (-16622+12892 yb+52819 yb^2-30638 yb^3-99808 yb^4+164404 yb^5-143862 yb^6+64784 yb^7-50746 yb^8+16400 yb^9-10197 yb^10+1406 yb^11)+2 ya^5 (-41609+93288 yb+206329 yb^2-399274 yb^3+156026 yb^4+178076 yb^5-75802 yb^6+54792 yb^7-234097 yb^8+71356 yb^9-10847 yb^10+1762 yb^11)+2 ya^3 (45081-44442 yb-139887 yb^2+184864 yb^3+64582 yb^4-439776 yb^5+375230 yb^6-60364 yb^7+176177 yb^8-100870 yb^9+15649 yb^10+2092 yb^11)+ya^4 (-60259+48255 yb+245203 yb^2-463003 yb^3+365696 yb^4-752428 yb^5+1024908 yb^6-972832 yb^7+62059 yb^8+256661 yb^9-32871 yb^10+4435 yb^11)) z+(-84816-7204 yb+285633 yb^2+15468 yb^3-428612 yb^4-65060 yb^5+312974 yb^6-189996 yb^7-40068 yb^8-36600 yb^9+3273 yb^10+ya^9 (-2071-82468 yb+83292 yb^2-92596 yb^3-288962 yb^4+211548 yb^5-68468 yb^6+10164 yb^7-7183 yb^8+1736 yb^9)+ya^3 (-51385-80462 yb+53755 yb^2-197120 yb^3+165222 yb^4+12372 yb^5-2104154 yb^6+505488 yb^7-287181 yb^8+146794 yb^9-43393 yb^10)+ya^7 (-82547+182470 yb+89841 yb^2+221728 yb^3+356930 yb^4-617796 yb^5-167470 yb^6+177936 yb^7-194543 yb^8+35662 yb^9-2211 yb^10)+ya^2 (226905+33350 yb-902435 yb^2+70496 yb^3+807514 yb^4-665092 yb^5-154358 yb^6+497360 yb^7+23981 yb^8+63886 yb^9-1607 yb^10)+ya^6 (100067+186770 yb-871929 yb^2-278080 yb^3-222306 yb^4-1541932 yb^5+1407902 yb^6-713008 yb^7-25761 yb^8+79114 yb^9-901 yb^10)+ya^8 (31915-4746 yb+100844 yb^2-80836 yb^3+277402 yb^4+710128 yb^5-557372 yb^6+236756 yb^7+1507 yb^8-11126 yb^9+552 yb^10)+3 ya^4 (-54237+55794 yb+453413 yb^2-273560 yb^3-342810 yb^4+863180 yb^5-57854 yb^6-35864 yb^7-97913 yb^8-42766 yb^9+2633 yb^10)+ya (13580+41766 yb-97577 yb^2+89692 yb^3+234156 yb^4+21264 yb^5+499234 yb^6-292876 yb^7+198112 yb^8-4998 yb^9+2671 yb^10)+ya^5 (-14281-386170 yb-25631 yb^2+869176 yb^3+76398 yb^4-350844 yb^5+954586 yb^6-326984 yb^7+700907 yb^8-95482 yb^9+8373 yb^10)) z^2+(2 ya^3 (8611+293051 yb-253196 yb^2+881916 yb^3-680622 yb^4+1012650 yb^5+773492 yb^6-245684 yb^7+82595 yb^8-20397 yb^9)+2 ya^6 (-82655-155739 yb+821780 yb^2-138404 yb^3+172062 yb^4+127662 yb^5-271740 yb^6+151420 yb^7+1065 yb^8-7979 yb^9)+2 ya^7 (29481+84513 yb-206372 yb^2+331124 yb^3-20618 yb^4+305118 yb^5+104796 yb^6-75804 yb^7+69673 yb^8-4439 yb^9)+2 (42472+5179 yb-69558 yb^2-92086 yb^3+319842 yb^4+2064 yb^5+6526 yb^6+72406 yb^7+20974 yb^8+917 yb^9)+2 ya^2 (-114493-67529 yb+345036 yb^2+197540 yb^3-610326 yb^4+53546 yb^5-240580 yb^6-162716 yb^7-20149 yb^8+2199 yb^9)+ya^8 (-31758+31752 yb-334772 yb^2+360668 yb^3-476784 yb^4-295780 yb^5+208564 yb^6-77164 yb^7-5762 yb^8+3564 yb^9)+2 ya (14979-66957 yb+46580 yb^2-383300 yb^3+233234 yb^4-253926 yb^5-228492 yb^6+59724 yb^7-43261 yb^8+3947 yb^9)+2 ya^5 (98225-43599 yb+89916 yb^2-1615660 yb^3+529446 yb^4-308130 yb^5-408644 yb^6+40068 yb^7-239823 yb^8+5785 yb^9)-2 ya^4 (-44603+90139 yb+708176 yb^2-739912 yb^3-447438 yb^4+943158 yb^5-58984 yb^6-300544 yb^7-157151 yb^8+7159 yb^9)) z^3+(-16 ya^6 (-10611-8281 yb+11874 yb^2+49119 yb^3-71216 yb^4-7667 yb^5-11226 yb^6+10317 yb^7+251 yb^8)+48 ya^3 (-240-12617 yb+11496 yb^2-34449 yb^3+39140 yb^4-38179 yb^5-7200 yb^6+4317 yb^7+292 yb^8)+16 ya (-2301+9491 yb-4458 yb^2+43827 yb^3-45008 yb^4+28801 yb^5+7986 yb^6-1191 yb^7+293 yb^8)-16 (3004-129 yb+10144 yb^2-23889 yb^3+50804 yb^4-17563 yb^5+16424 yb^6-1907 yb^7+552 yb^8)+16 ya^2 (10075+1631 yb+28198 yb^2-77721 yb^3+152736 yb^4-46635 yb^5+51074 yb^6-7739 yb^7+701 yb^8)-16 ya^7 (858+10445 yb-16140 yb^2+40965 yb^3-28916 yb^4+31663 yb^5-1788 yb^6-2145 yb^7+2498 yb^8)-16 ya^4 (-622-12455 yb+56900 yb^2-35463 yb^3+130812 yb^4-88893 yb^5+51604 yb^6+6347 yb^7+4090 yb^8)+16 ya^5 (-11257+16309 yb-8122 yb^2+167973 yb^3-124656 yb^4+49911 yb^5+4882 yb^6+8591 yb^7+8689 yb^8)) z^4+(-1440 ya (-1+yb)^3 (1+yb)^4-2880 ya^3 (-1+yb)^3 (1+yb)^4-32544 ya^5 (-1+yb)^3 (1+yb)^4-864 ya^4 (26+121 yb-846 yb^2+545 yb^3-1258 yb^4+1275 yb^5-514 yb^6+75 yb^7)-288 (-68+27 yb-564 yb^2+827 yb^3-1540 yb^4+993 yb^5-420 yb^6+169 yb^7)+864 ya^2 (-87+8 yb-507 yb^2+884 yb^3-1597 yb^4+936 yb^5-401 yb^6+188 yb^7)+288 ya^6 (-209-114 yb-141 yb^2+1250 yb^3-1963 yb^4+570 yb^5-279 yb^6+310 yb^7)) z^5) Log[1-z];


(* ::Input:: *)
(**)


(* ::Chapter:: *)
(*g(p1)+g(p2)->q(p3)+qb(p4)+g(k) *)


(* ::Input:: *)
(*#+(#/.{ya->yb,yb->ya})+(#/.{ya->-ya,yb->-yb})+(#/.{ya->-yb,yb->-ya})&*)


Integral$C$cross3$sim=(g^6 (-30618+15282 ya yb+54 ya^2 (3308-4299 yb^2)+162 ya^11 yb (-1+yb^2)^3+18 ya^3 yb (-6184+6903 yb^2)+54 ya^5 yb (1055-295 yb^2+762 yb^4)-18 ya^4 (8891-24331 yb^2+18090 yb^4)+18 ya^7 yb (-3283-1445 yb^2-7272 yb^4+1354 yb^6)+18 ya^6 (2645-2509 yb^2+3576 yb^4+8410 yb^6)+18 ya^10 (-77-797 yb^2-27 yb^4-335 yb^6+84 yb^8)+18 ya^9 yb (5+3897 yb^2+447 yb^4+67 yb^6+96 yb^8)+18 ya^8 (953-1699 yb^2+1063 yb^4-4069 yb^6+106 yb^8)+(49761-21510 ya yb+81 ya^11 yb (-1+yb^2)^3-9 ya^10 (-1+yb^2)^3 (3+47 yb^2)+ya^2 (-318279+433062 yb^2)+ya^3 (260608 yb-561641 yb^3)+6 ya^4 (46125-120536 yb^2+91536 yb^4)+ya^5 (-48295 yb+523523 yb^3-142614 yb^5)-2 ya^6 (70842-48215 yb^2+95190 yb^4+143874 yb^6)+ya^7 (58605 yb-235933 yb^3+311416 yb^5-62142 yb^7)+ya^8 (720+78599 yb^2+37266 yb^4+146336 yb^6-6833 yb^8)-ya^9 yb (-21015+88711 yb^2+3509 yb^4+9885 yb^6+927 yb^8)) z+(-17050+16672 ya yb+ya^2 (137474-330772 yb^2)+1600 ya^9 yb (-1+yb^2)^3+54 ya^11 yb (-1+yb^2)^3-36 ya^10 (-1+yb^2)^3 (1+2 yb^2)+6 ya^3 yb (-16837+25503 yb^2)+ya^4 (-99346+635728 yb^2-194892 yb^4)+2 ya^5 yb (73576-222213 yb^2+145704 yb^4)+2 ya^6 (457-98218 yb^2-60274 yb^4+93388 yb^6)+ya^7 (-77820 yb+234450 yb^3-280580 yb^5+61148 yb^7)+ya^8 (-4978+84814 yb^2-25942 yb^4-57662 yb^6+1920 yb^8)) z^2+(-385-40995 ya yb+ya^2 (53372-156651 yb^2)-1563 ya^8 (-1+yb^2)^3+27 ya^10 (-1+yb^2)^3+63 ya^9 yb (-1+yb^2)^3+81 ya^11 yb (-1+yb^2)^3+ya^3 yb (-72508+586479 yb^2)-ya^5 yb (230039+265317 yb^2+321162 yb^4)+ya^4 (180979-389751 yb^2+546402 yb^4)+ya^6 (96659-341039 yb^2+106688 yb^4-96274 yb^6)+ya^7 (52905 yb+159763 yb^3+142784 yb^5-11910 yb^7)) z^3+(-3082-702 ya^8 (-1+yb^2)^3-162 ya^10 (-1+yb^2)^3+ya^2 (-74856+252306 yb^2)+ya^4 (-201458+324330 yb^2-576636 yb^4)+ya^6 (-50162+243834 yb^2+32480 yb^4+53244 yb^6)) z^4))/(2359296 \[Pi]^5 (-1+ya)^4 (1+ya)^4 (-1+yb)^4 (1+yb)^4 (-1+z) z^4)+(g^6 ya (-14580 ya^2 yb^3+135 ya^3 yb^2 (162-135 yb+748 yb^2)-27 ya^4 yb (324-1215 yb+6506 yb^2-2543 yb^3+19752 yb^4)-9 ya^11 (-92+109 yb-56 yb^2+26 yb^3+4 yb^4+9 yb^5)+9 ya^10 (409-1202 yb+955 yb^2-740 yb^3+47 yb^4-58 yb^5+45 yb^6)+9 ya^5 (162-2025 yb+12108 yb^2-15933 yb^3+101904 yb^4-12840 yb^5+57352 yb^6)-9 ya^9 (-866+3519 yb-6784 yb^2+4155 yb^3-3330 yb^4-155 yb^5-428 yb^6+81 yb^7)-9 ya^6 (-405+4578 yb-12345 yb^2+63672 yb^3-28548 yb^4+96256 yb^5-6824 yb^6+7056 yb^7)+9 ya^8 (786-7184 yb+12767 yb^2-23694 yb^3+10265 yb^4-7980 yb^5-487 yb^6-1126 yb^7+45 yb^8)+9 ya^7 (768-4827 yb+27342 yb^2-25365 yb^3+56924 yb^4-13780 yb^5+12390 yb^6+311 yb^7+760 yb^8)+(-8748 ya yb^2+12 ya^2 yb (972-972 yb+22019 yb^2)+ya^3 (-2916+17496 yb-397314 yb^2+255813 yb^3-1276904 yb^4)+ya^4 (-5832+160092 yb-441801 yb^2+2165984 yb^3-425752 yb^4+2794424 yb^5)+ya^5 (-27006+224709 yb-1240636 yb^2+857388 yb^3-4578032 yb^4+493536 yb^5-2272104 yb^6)+ya^10 (2435+10820 yb-12082 yb^2+7972 yb^3-1801 yb^4+216 yb^5-648 yb^6)+ya^9 (-594+28641 yb-131212 yb^2+85114 yb^3-77534 yb^4-1363 yb^5-8100 yb^6+1944 yb^7)+ya^6 (-38721+404048 yb-604348 yb^2+2454760 yb^3-1013520 yb^4+3669424 yb^5-253496 yb^6+270800 yb^7)+ya^7 (-52492+192866 yb-786110 yb^2+747621 yb^3-1930364 yb^4+465628 yb^5-458402 yb^6-11731 yb^7-22572 yb^8)+ya^8 (-20154+115552 yb-258713 yb^2+653436 yb^3-285164 yb^4+257164 yb^5+14895 yb^6+30456 yb^7-1296 yb^8)) z+(5832 yb+6 ya (-972+3645 yb+26938 yb^2)-2 ya^2 (10935+82804 yb-102788 yb^2+611438 yb^3)+ya^3 (3980-239109 yb+1874107 yb^2-822972 yb^3+3372076 yb^4)+ya^4 (33533-752164 yb+1280493 yb^2-5498032 yb^3+719032 yb^4-5175468 yb^5)+ya^5 (100933-507489 yb+2654482 yb^2-1411928 yb^3+7800512 yb^4-747320 yb^5+3886264 yb^6)+ya^6 (49968-543760 yb+838454 yb^2-3194008 yb^3+1295448 yb^4-5935376 yb^5+389372 yb^6-446924 yb^7)+ya^9 (2101+30735 yb+56256 yb^2-52272 yb^3+46961 yb^4-2925 yb^5+3546 yb^6-1458 yb^7)+ya^8 (2945+6028 yb+37415 yb^2-623128 yb^3+279601 yb^4-312004 yb^5-16011 yb^6-30384 yb^7+1458 yb^8)+ya^7 (15234-148503 yb+560835 yb^2-616278 yb^3+2615984 yb^4-616701 yb^5+711967 yb^6+18936 yb^7+26838 yb^8)) z^2+(5832-936 yb-12 ya (-2994+1308 yb+42101 yb^2)+ya^2 (89568+512160 yb-667836 yb^2+1356832 yb^3)+4 ya^3 (7011+143902 yb-562896 yb^2+185083 yb^3-402759 yb^4)+4 ya^4 (-4483+182000 yb-261053 yb^2+563610 yb^3-15573 yb^4+821154 yb^5)-4 ya^5 (7884-56804 yb+77598 yb^2-73847 yb^3+960264 yb^4-92709 yb^5+785715 yb^6)+4 ya^6 (-5134-73516 yb-11129 yb^2+102668 yb^3-62903 yb^4+1098450 yb^5-62799 yb^6+87996 yb^7)+4 ya^8 (1959-88 yb+36441 yb^2+35650 yb^3-22381 yb^4+30464 yb^5+687 yb^6+2358 yb^7-162 yb^8)-4 ya^7 (-8083+14112 yb-62774 yb^2+57499 yb^3+353245 yb^4-76432 yb^5+124616 yb^6+3603 yb^7+3330 yb^8)) z^3+(-8 (2107+4448 yb)+4 ya (-18516-27983 yb+74225 yb^2)+4 ya^2 (-33003-74878 yb+180059 yb^2+506410 yb^3)-4 ya^3 (36099+118837 yb+589424 yb^2-103843 yb^3+1299167 yb^4)+4 ya^4 (-3676+214892 yb-51945 yb^2+2090818 yb^3-175119 yb^4+363076 yb^5)+4 ya^5 (-31202-4833 yb-932566 yb^2+225221 yb^3-793328 yb^4+43161 yb^5+271509 yb^6)-4 ya^6 (-3709-151570 yb+74659 yb^2-431720 yb^3+156767 yb^4+324278 yb^5-5891 yb^6+32674 yb^7)+4 ya^7 (-3207+14939 yb-33992 yb^2+81320 yb^3+41505 yb^4-7877 yb^5+31998 yb^6+770 yb^7+504 yb^8)) z^4+(16 (893+2302 yb)+16 ya (4012+12081 yb+46748 yb^2)-16 ya^2 (-4394+39331 yb+11390 yb^2+360973 yb^3)+16 ya^3 (11964+16855 yb+435656 yb^2-35818 yb^3+541636 yb^4)-16 ya^4 (2279+108606 yb+19451 yb^2+748251 yb^3-19435 yb^4+186616 yb^5)-16 ya^5 (-7224-12507 yb-198100 yb^2+5186 yb^3-249364 yb^4+14121 yb^5+1712 yb^6)+16 ya^6 (-544-11323 yb+3528 yb^2-41832 yb^3+17224 yb^4+617 yb^5+1872 yb^6+1021 yb^7)) z^5+(64 (-31+208 yb)-64 ya (236+1776 yb+17479 yb^2)+64 ya^2 (25+13418 yb+725 yb^2+69724 yb^3)-64 ya^3 (1169+4793 yb+81631 yb^2+13257 yb^3+77787 yb^4)+64 ya^4 (646+13862 yb+15339 yb^2+89918 yb^3+9634 yb^4+20230 yb^5)-64 ya^5 (547+1992 yb+11447 yb^2+3909 yb^3+16282 yb^4+611 yb^5+782 yb^6)) z^6+(-256 (5+76 yb)+256 ya (-20+101 yb+1620 yb^2)-768 ya^2 (10+395 yb+162 yb^2+1458 yb^3)+1024 ya^3 (-5+148 yb+1301 yb^2+615 yb^3+896 yb^4)-256 ya^4 (5+567 yb+1559 yb^2+3675 yb^3+1068 yb^4+491 yb^5)) z^7) ArcCos[(2-ya-yb-2 z)/(2 Sqrt[(1-ya) (1-yb) (1-z)])])/(1179648 \[Pi]^5 (-1+ya) (1+ya)^5 (-1+yb) (1+yb)^5 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z) Sqrt[-ya^2+2 ya yb-yb^2+4 z-4 ya yb z-4 z^2])+(g^6 (ya-yb) (-4374 ya^2 yb^2+54 ya^3 yb (108-135 yb+497 yb^2)-9 ya^4 (162-1215 yb+5256 yb^2-2580 yb^3+16090 yb^4)+9 ya^10 (-92+109 yb-56 yb^2+26 yb^3+4 yb^4+9 yb^5)+9 ya^5 (-405+3042 yb-5049 yb^2+27076 yb^3-4088 yb^4+15906 yb^5)-9 ya^9 (409-1018 yb+737 yb^2-628 yb^3-5 yb^4-66 yb^5+27 yb^6)-9 ya^6 (768-3255 yb+15572 yb^2-8752 yb^3+25540 yb^4-2440 yb^5+1870 yb^6)+9 ya^8 (-866+2701 yb-4656 yb^2+2572 yb^3-2018 yb^4-171 yb^5-300 yb^6+18 yb^7)+18 ya^7 (-393+2726 yb-3478 yb^2+6682 yb^3-2192 yb^4+1658 yb^5+70 yb^6+115 yb^7)+(18 ya^2 yb (81+3493 yb)-2 ya^3 (729+38028 yb-42555 yb^2+125372 yb^3)+ya^4 (13182-109683 yb+432120 yb^2-107002 yb^3+621874 yb^4)+ya^5 (24573-218280 yb+198726 yb^2-974748 yb^3+125882 yb^4-558156 yb^5)+ya^9 (-2435-9164 yb+10120 yb^2-6964 yb^3+1333 yb^4-288 yb^5+486 yb^6)+ya^6 (36904-104516 yb+437700 yb^2-250150 yb^3+835824 yb^4-85538 yb^5+62530 yb^6)+ya^8 (-1062-24187 yb+93552 yb^2-51140 yb^3+52374 yb^4+4101 yb^5+6336 yb^6-486 yb^7)-2 ya^7 (-6396+41882 yb-75445 yb^2+181028 yb^3-63279 yb^4+53970 yb^5+2717 yb^6+3024 yb^7)) z+(1458+ya (11664+28862 yb)+ya^2 (11476+63173 yb-189775 yb^2)+ya^3 (8755+271314 yb-237701 yb^2+410212 yb^3)+ya^4 (-28889+217715 yb-771424 yb^2+51303 yb^3-849547 yb^4)+ya^5 (-17598+243624 yb-209845 yb^2+1082906 yb^3-137287 yb^4+815274 yb^5)+ya^6 (-3426+41707 yb-244838 yb^2+201845 yb^3-1081520 yb^4+129157 yb^5-85243 yb^6)+ya^8 (-445-27827 yb-38576 yb^2+33526 yb^3-34113 yb^4+565 yb^5-2898 yb^6+648 yb^7)+ya^7 (-453-38134 yb-22475 yb^2+350668 yb^3-117971 yb^4+146410 yb^5+11099 yb^6+6624 yb^7)) z^2+(-4214-16 ya (2107+5356 yb)+ya^2 (-41906-200926 yb+56524 yb^2)+2 ya^3 (-13627-78607 yb+97454 yb^2+155773 yb^3)+ya^4 (-23384-49044 yb-331386 yb^2+178666 yb^3+91166 yb^4)+ya^5 (3900+271260 yb-119614 yb^2+286322 yb^3+22376 yb^4-506924 yb^5)+ya^6 (-27786+35234 yb-349932 yb^2+129968 yb^3+568854 yb^4-54502 yb^5+62064 yb^6)-2 ya^7 (1483-8129 yb+55648 yb^2+34276 yb^3-18529 yb^4+32411 yb^5+1398 yb^6+1089 yb^7)) z^3+(3572+ya (28576+52628 yb)+8 ya^2 (7684+22747 yb+62552 yb^2)-16 ya^3 (-1123+23943 yb-11082 yb^2+86147 yb^3)+4 ya^4 (18190+10164 yb+465676 yb^2-73988 yb^3+185017 yb^4)+4 ya^5 (-4468-97582 yb+5410 yb^2-323276 yb^3+29008 yb^4+27837 yb^5)-8 ya^6 (-1464+873 yb-18950 yb^2+23128 yb^3+3718 yb^4+575 yb^5+2492 yb^6)) z^4+(-496+ya (-3968+51664 yb)-32 ya^2 (845+2119 yb+22072 yb^2)+32 ya^3 (249+14763 yb+1396 yb^2+42376 yb^3)-16 ya^4 (2312+8666 yb+81382 yb^2+15674 yb^3+47849 yb^4)+16 ya^5 (870+7888 yb+6342 yb^2+27050 yb^3-4716 yb^4+1923 yb^5)) z^5+(-320-64 ya (40+739 yb)+64 ya^2 (-60+506 yb+4141 yb^2)-64 ya^3 (40+2410 yb+3098 yb^2+5923 yb^3)+128 ya^4 (-5+415 yb+2369 yb^2+2217 yb^3+1430 yb^4)) z^6) Log[(1-yb)/(1-ya)])/(2359296 \[Pi]^5 (-1+ya) (1+ya)^5 (-1+yb) (1+yb)^5 (-1+z) z^5 (ya^2-2 ya yb+yb^2+4 ya yb z))+(g^6 (-30618+18198 ya yb+ya^2 (236952-456867 yb^2)+9 ya^3 yb (-14048+30831 yb^2)+9 ya^5 yb (21899-89936 yb^2+17518 yb^4)-9 ya^4 (37627-132960 yb^2+73414 yb^4)+36 ya^7 yb (-1044+11079 yb^2+6590 yb^4+4463 yb^6)-36 ya^6 (-5458+19823 yb^2-28808 yb^4+16691 yb^6)+9 ya^13 yb (495+1200 yb^2+590 yb^4-8 yb^6+27 yb^8)+9 ya^9 yb (3922-23152 yb^2-29453 yb^4-21824 yb^6+1924 yb^8)+9 ya^8 (-4930-5320 yb^2+1285 yb^4-12920 yb^6+25504 yb^8)+9 ya^10 (-1032+15330 yb^2+9000 yb^4+6836 yb^6-7384 yb^8+61 yb^10)+9 ya^12 (-71-2304 yb^2-7206 yb^4-1104 yb^6-1003 yb^8+168 yb^10)+9 ya^11 yb (-616-3082 yb^2+14768 yb^4+2572 yb^6-184 yb^8+183 yb^10)+(63612-55056 ya yb+9 ya^2 (-55520+117413 yb^2)+ya^3 (295658 yb-499942 yb^3)-4 ya^5 yb (167542-621767 yb^2+392060 yb^4)+ya^4 (764453-3028538 yb^2+1302114 yb^4)+4 ya^7 yb (7755-234516 yb^2+83402 yb^4-116658 yb^6)+4 ya^6 (-100432+560315 yb^2-521193 yb^4+483001 yb^6)+ya^8 (112098-541372 yb^2-528347 yb^4-173592 yb^6-596066 yb^8)+ya^9 (-4056 yb+688106 yb^3+341528 yb^5+565516 yb^7-44392 yb^9)+ya^10 (24376-49574 yb^2+73878 yb^4+16204 yb^6+200028 yb^8-7491 yb^10)+ya^12 (-2327+13302 yb^2+84026 yb^4+22268 yb^6+8245 yb^8-1098 yb^10)-2 ya^11 yb (20003+19946 yb^2+175442 yb^4+27072 yb^6+4659 yb^8+855 yb^10)) z+(-37050+72027 ya yb+ya^2 (274575-561117 yb^2)-ya^3 yb (313221+1798 yb^2)+ya^4 (-558232+2262806 yb^2-1769032 yb^4)+2 ya^5 yb (448914-678213 yb^2+901166 yb^4)+ya^6 (260502-1533212 yb^2+2626908 yb^4-1918020 yb^6)+2 ya^7 yb (-216229+32764 yb^2-622986 yb^4+292228 yb^6)+ya^9 yb (210862-152713 yb^2+232052 yb^4-591954 yb^6+63875 yb^8)+ya^8 (-66652+325907 yb^2+298392 yb^4+361854 yb^6+535774 yb^8)+ya^11 yb (-9401-64340 yb^2+190286 yb^4+40616 yb^6+8115 yb^8+306 yb^10)+ya^10 (-1981-41954 yb^2-96482 yb^4-202444 yb^6-166281 yb^8+5739 yb^10)) z^2+(4992-8912 ya yb-2 ya^2 (10631+68005 yb^2)+ya^3 (284816 yb-996672 yb^3)+12 ya^4 (2512+25043 yb^2+85328 yb^4)+16 ya^5 yb (17057+11842 yb^2+122394 yb^4)-16 ya^7 yb (-10443+95152 yb^2+32306 yb^4+32860 yb^6)+4 ya^6 (-73723+69974 yb^2-818262 yb^4+308134 yb^6)+ya^8 (-49200+823610 yb^2+524256 yb^4+113636 yb^6-227760 yb^8)-16 ya^9 yb (2715-24205 yb^2-7451 yb^4-16847 yb^6+2158 yb^8)-2 ya^10 (3275+57706 yb^2+146646 yb^4-22892 yb^6-19273 yb^8+213 yb^10)) z^3+(752-39504 ya yb+ya^2 (79024-328128 yb^2)+48 ya^3 yb (-4509+31204 yb^2)+48 ya^4 (8905-24990 yb^2+52866 yb^4)-48 ya^5 yb (15221+5674 yb^2+61698 yb^4)+16 ya^6 (26321-126544 yb^2+53322 yb^4-106036 yb^6)+16 ya^7 yb (4235+116176 yb^2+89550 yb^4+22564 yb^6)+16 ya^9 yb (-2315-24019 yb^2-29925 yb^4-6257 yb^6+154 yb^8)+16 ya^8 (4139-11241 yb^2+50985 yb^4+10141 yb^6+4092 yb^8)) z^4+(-1632+1632 ya^2 (-51+220 yb^2)-544 ya^4 (613-1390 yb^2+3570 yb^4)+32 ya^6 (-7075+40336 yb^2-3214 yb^4+29116 yb^6)-32 ya^8 (537+861 yb^2+13031 yb^4+5335 yb^6+486 yb^8)) z^5) Log[1-z])/(2359296 \[Pi]^5 (-1+ya)^5 (1+ya)^5 (-1+yb)^5 (1+yb)^5 (-1+z) z^5);

